Introduction to Hamiltonian Formulation of General Relativity and Homogeneous Cosmologies

We give a pedagogical introduction to the Hamiltonian formalism of general relativity at an advanced undergraduate and graduate levels. After covering the mathematical pre-requisites as well as the $3+1$-decomposition of spacetime, we proceed to discuss the Arnowitt-Deser-Misner (ADM) formalism (a Hamiltonian approach) of general relativity. Then we proceed to give a brief but self-contained introduction to homogeneous (but not necessarily isotropic) universes and discuss the associated Bianchi classification. We first study their dynamics in the Lagrangian formulation, followed by the Hamiltonian formulation to show the equivalence of both approaches. We present a variety of examples to illustrate the ADM formalism: (i) free & massless scalar field coupled to homogeneous (in particular, Bianchi IX) universe, (ii) scalar field with a potential term coupled to Bianchi IX universe, (iii) electromagnetic field coupled to gravity in general, and (iv) electromagnetic field coupled to Bianchi IX universe.

==> AppendixG/Plot_of_Shape_Functions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     84394,       1612]
NotebookOptionsPosition[     83963,       1592]
NotebookOutlinePosition[     84305,       1607]
CellTagsIndexPosition[     84262,       1604]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"p1", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["4", 
          SqrtBox["3"]]}], 
        RowBox[{"Sin", "[", "\[Phi]", "]"}]}], " ", "-", " ", 
       FractionBox["2", 
        SqrtBox["3"]]}], ",", 
      RowBox[{
       RowBox[{
        FractionBox["2", 
         SqrtBox["3"]], 
        RowBox[{"Sin", "[", "\[Phi]", "]"}]}], " ", "-", " ", 
       FractionBox["2", 
        SqrtBox["3"]]}], ",", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
       RowBox[{
        FractionBox["2", 
         SqrtBox["3"]], 
        RowBox[{"Sin", "[", "\[Phi]", "]"}]}], " ", "-", " ", 
       FractionBox["2", 
        SqrtBox["3"]]}], ",", " ", 
      RowBox[{
       RowBox[{"-", " ", 
        RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", 
         SqrtBox["3"]], 
        RowBox[{"Sin", "[", "\[Phi]", "]"}]}], " ", "-", " ", 
       FractionBox["2", 
        SqrtBox["3"]]}], ",", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
       RowBox[{
        FractionBox["2", 
         SqrtBox["3"]], 
        RowBox[{"Sin", "[", "\[Phi]", "]"}]}], " ", "-", " ", 
       FractionBox["2", 
        SqrtBox["3"]]}], ",", "  ", 
      RowBox[{
       RowBox[{"Cos", "[", "\[Phi]", "]"}], "-", 
       RowBox[{
        FractionBox["1", 
         SqrtBox["3"]], 
        RowBox[{"Sin", "[", "\[Phi]", "]"}]}], " ", "-", " ", 
       FractionBox["2", 
        SqrtBox["3"]]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Phi]", ",", "0", ",", 
      RowBox[{"2", " ", "\[Pi]"}]}], "}"}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", "\"\<Expressions\>\""}], ",", " ", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"FontSize", "\[Rule]", "20"}], "]"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<\[Phi]\>\"", ",", "Bold", ",", "20", ",", " ", "Black"}],
         "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[Chi]\), \(i\)]\)(\[Phi]) - \
\!\(\*FractionBox[\(2\), SqrtBox[\(3\)]]\)\>\"", ",", "Bold", ",", "20", ",", 
         " ", "Black"}], "]"}]}], "}"}]}], ",", " ", 
    RowBox[{"Ticks", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"\[Pi]", "/", "2"}], ",", 
         RowBox[{"7", " ", 
          RowBox[{"\[Pi]", "/", "6"}]}], ",", 
         RowBox[{"11", " ", 
          RowBox[{"\[Pi]", "/", "6"}]}], ",", 
         RowBox[{"2", " ", "\[Pi]"}]}], "}"}], ",", "Automatic"}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.857298132717841*^9, 3.857298161109711*^9}, {
  3.857298273626092*^9, 3.8572983967760696`*^9}, {3.8572984431762767`*^9, 
  3.8572985383272977`*^9}, {3.857298577014494*^9, 3.8572986217427125`*^9}, {
  3.8572986746602626`*^9, 3.8572987525248547`*^9}, {3.8573076226363544`*^9, 
  3.857307645704234*^9}, {3.8573077618602276`*^9, 3.857307762218576*^9}}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{}, {}, {
       Directive[
        Opacity[1.], 
        RGBColor[0.368417, 0.506779, 0.709798], 
        AbsoluteThickness[1.6]], 
       LineBox[CompressedData["
1:eJwV13k4VF8fAHA7M9c2M9aStFhCytKvsn1PyhYpKqkUlUTZIkKbInuIElla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        "]]}, {
       Directive[
        Opacity[1.], 
        RGBColor[0.880722, 0.611041, 0.142051], 
        AbsoluteThickness[1.6]], 
       LineBox[CompressedData["
1:eJwd2Xk4VN8bAPCZQfbM3Bk1hFCWkLKEhHsQIVtCQiVL+cpWspdEJUtIJbIV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        "]]}, {
       Directive[
        Opacity[1.], 
        RGBColor[0.560181, 0.691569, 0.194885], 
        AbsoluteThickness[1.6]], 
       LineBox[CompressedData["
1:eJwV2Xk4VN8fB3ApzMydYSwVJalEUbJUJPkcKi3Klq0s+UoLIdlTEhVShGRr
oZIia2gjTiJLEpHsxliyM2Mt4nd/f83zeu489557Pp/35znzzDq7C8aneXl4
eBKX8PD8/3NpMa2me0eAlkqIdWkOfQikV0jLSt07CYMJgR49UkMw1R6h3xx1
AfoeDt4RUB4ClnYl+02UP6y36OyRMh2Cn+696c+j7kINf96byIdDUHtnQvhR
VCJwO40lbmwahqPxvqVxUVnA63zC5ur2EdA6JpEXcyAbglLe1+fvG4Gfx6f4
usqy4apamEK7yQgsPZuR6lmSA/w5rW5zHiNgG7CG87ggF2J0/3I980ZA4s0/
f07GW9DI17c+qTQKd9YWPYqJKoYvduNVA6vHQPfrA2XMwCBr/DJbV2EMvgRZ
iO0wxtCS7LIqQmMMyv/VNUu1YrB5knmu32IMKoZK7bnDn0Dr54hXZvQYVJWn
+cYzS2Fsr4Kx7rJx+ObvlfLbvAL2l9VbfXAdB/3dqresHlZAp8Z92lbvcaiZ
Hjtfx6qAy2qt7+/7kXZ2UC5wqAQ//6fLD4WStrQqDL9cBRmZV++qPRuHWjWd
HzsSq8E/u4VHpX4cBmf4F7Xda2GDSrVYpAIHFjccLVW7VwsKOpunzilxQMzw
3q2tubXw7WfeuNoODsDLtWISE7XA9ytse4EWB6It1DePu9XBPQw1ZkYc0Hrv
cOyx2w+QU8s92OXBgWO9WeLRUT8ApscM5S9x4JzwdPut1z/gcsBOO0c/Dtxz
CDznyf0Bcx3PH3y/yYF+iQd+R9zqYWjnyBHFGA5E+la/+HuxAdwzPcp353Mg
JUXEeTyyATJml/ZNvuNA4Q8Llb6cBkhNyPuXXMiBPvnewjpOA1Ada8QGP3NA
o/Vf3cuLP4Exn1Mh8IMDPbu3zZtdbITd9YybEcMc+HPW89ORyEZQ276/+t0Y
BwSjC4J0chphQ+7Uwi8uB3YNHxBW5DTC+1UvNszNciD8oa0s38VfkN/NMG1Y
xgX1f5GGua5N8Acu5Net4oLGFcdYSkQTDFnGuFmu4cLuOZ0O66wmmIi659i2
lgtafybOU0ab4EXPK0qpDBf2TpkGW59vhoIO2shmRS7s81CseR3aDLd7Q12d
lbigO8G/nJLWDEad+vIvVbhwkPP26ev+ZsiKDdBaqsYF/RGJIoEzLfAiSrrV
ALhg6MRdZn2zBfYOAu9RbS4YDVXpvU5ugZWtsZbae7lgMnC52aq7BWJHRZ8J
HeDCid72yRzbVjBiPfPR0eeClf2b3QLXWmE3Ysn8MeCCdXd4oFViKzCGaxdT
jLhg2wVMgY5W8JfZgfpNuHC6/YmClWUb+DkcYvFYcuGMla9bjm8bfMs8PuNq
xYVzrcbv+RPaQGLHOo0may44Ni89kNPUBhty/LXv2HLByaItjH+2DX6Vu/I1
/8cF5195DZYr2yH2v28Tkqe44PrztB2/WTucT4vWDz3NBTcTrVRLz3ZgnHf8
kHuGC+71K8azo9thrC7AoOEsF7zqyv0s69thydJTk38duHDl2+b4bMMOSMzu
XtfhzIWrR3hZfK4dEB+WXotduOD/tUXW8m4HiNIrUxIucCGw8nYeX00HuKso
Vqhe5ML1g/ZzJ0Y6YEmVmOgE6RvlmjrZ9E64zA69kerGheCyke8n9DpBtcqn
Zc6dCyH7vqzIduwEiYDEolgPLoR+fmzNF9oJB0JyK+Q9uXBbxzv5RGonnHoS
OZtH+s4ng6Gsik7YkyGuv9OLC+Fokwpffyc0v9pcmUm64uQ1zYylLAgofOEg
5U3WP3G401yUBcVrfLbdJF3ZYXGddwMLzm8NXNVN2qxaffmS7SwIeyI/q+XD
hZ734i8W95HeaOAYQdrtxaz6gikL6nGT6y/SPPebqubPsEDufC4hdol8fuA7
qzlvFuTTazR0SUu6xo3+CWHB8qurFpxJp1n7XJuNZ4FeSJjpbdLqehYiM2ks
+N4jpf2Y9Bd19eSpAhbc2lOJU0ibyIrvnKxmQeuW0IZk0mzR2XJuOwvi99hd
iSN9YUnTcc4oC4SGTN4FkJ4ffTs0tsiCf0nnQmxJh7bF+o0yu+BeQcrwdtLi
Vd5CI+u64FLw6t4Fcv0pb82fDKl0wUftxotFpLc/V1Md3NsFP1cORLmTLola
WdZv0gWJcg4HpUgbXpsx+326C8z9XaKKyP3qcP7V3+vVBcFrxC6akHayfOvb
E9wFohzvnk5y//8ejKV3x3XB2uYPw7akl8uYK7E+dIG3mGvhXrJ+T4XVSjq+
dsHKXyo3npP1VlpcYdLe1gVf73h2zZP9cKSl0btloQtWL9G0vkP2S0v5G2qz
EBuCs+SulJL9dC4/5sEvaTbcUjqlzHUl+yvCrLhBhw0BTe9PKpL9KHJ1p1H9
MTaMOZs0a5L9mnR+RXedPRvevt4ziMh+LtRt5P8exIYut9X1m89z4fD2N3Hf
YtnkelNeCTpyoWldjHz1SzbsL82UHDjHhYl5U/3KKjYwDgRWXiXzc21wB6u8
lQ16e+f5NMh8CTYtd/syzAb3MIO2QTJ/8rk/738W7IZE8UXzrWQ+7RxM2z8a
d8NQXGTMDjLv42Y7LhSe6oZjtLr0R8fJfO1bvqTAg/y+pJLtnDkXEtb+lHkX
0w1Zf+WSYsl5UffTxOl1Szfc83kcdewoF5COyVyKXQ8sfw7vmjW5MLtik9p1
tx4w97txpUSDCzlDc24nA3tgf2Sw5lN1Lqy//2xw5dMesHTqytHdzoWl/dzm
kC7Sw4IBGxTI/guLfOdo2wt1e4eUt64k12N3elLXtRecI2OmbopxQU1tl9KG
a73gkGVf9FOYCy9ZrBetib1QUCtkd4JO9puqUuyRzl5oPZK2bJaHC0ebazwV
bfpAweWC2c1+DvBnPs2hufTBpQULrN/LgaJAr5E+vz6wfrKgIcTmgOIWqdOJ
j/rgrm3Oac9WDjD9nU2Y7X3QahfzovEbBxpk6Kpcy9+QlfjgwUg2B064HhrP
P94Pv9N3pbq7ckB6ImJVn2M/vC1vqv18ngO9nk37Vlzph2cG8Ih6lgOul8/G
ez3uh15o2exlzYGgoJs6at39oD2juqv+EAdyH36Kfuc0AHvski4+luYAvXLX
rgL/QdiWfXf0+pdx+KEXcGooYhComzTCbuNxiK2pCFv9dBB+8Yrw3vowDusb
zNmXSwehzEzT83TmOKh3et7WpA6BZRp+nXx/HE5P5bR/jBqC3VMHpLTsxqFo
nXwgfj4M/MVibfW/x+DvNw3npDfDwD3T4fmseQx2+OpZXCsfBq+knyMnv45B
+g8nRTQwDLwV20ISM8fgwfWsluItIzB6gtO4y2MMfHq3qxbnjkCU2KJrx9wo
qKZCz8dPo9DhFafP928ETOLkn7W7jIP8sNP1ivIhEGCnOxd6jQOvVELPzjdD
8EFhm/qDq+NQdfNm0v1k8jxZrPrNInwcEhrSdskEDMFIr+ZMfcY4tPCHOwTt
GoIgVQO9quFxoMXy3bV7MQjvatwn3jhyICHIe1u89wCs5vu4N4LMiaDpkga+
oT5o2HiJT4LMpYrmomlXfR+E6+4of0LODX1/5cZXhX3AG5JxODeEC1WOT4YY
4X3QT3ts1JjGhZ0qn2QElPrgDdP/pOQYmTuPY9n1ZF8aSWpffuk9Aaue9G/i
6+uGYNWy1zhkElxEDldaJLFg/4HDtilB09DT12h9q6Ieym5Nyt7wnQXX85R1
8pl5MBgmVtgZ9xeUJkpKdJdVFP/nnXN3PGoeQgx3OJvztRf7rS9V9n+7ACUr
ZOK5kv3Figt+07wOPGj9IyfF3q7x4nJriwlp+yXoYdfDU43npoqVHzv/8vPg
RbJa1EPB+/4W7zP6dCLfbSmy6i4TWpK5UKzQa1CmELQM9YstLr2VuAS7MS9q
Po7mQwlWfYElb5fiU5m1xkMR/Mh87dEsoUA+LLv1vKH3UwGU8t9I5qSmAB6O
6Bj0SBFAh+0PHZ/WEcCvJ41uuqUJoD0rDIImDwrgPYXqH5xfC6B1Z/6z6zMR
wCZ6/DL2JQJIPmrln0QnARzg8GTGkC2AxNItzB0eCOC2578ey6+noPQU0Q+H
pwXwPal9I+1PKGjBTnzj3yQKflM94F3+nILS2tqKZp5TcIvvXd6cVArKXLc+
lZNGwdK/WlbeyKGgl4ecHVvyKDj97kUd+U/kdaWhq/4VFPyFJzHWi0Xe/1bs
wIoxCv7L/qMttJaK/lopl7ntouI1kYnVs+upKMJWQGV2DxUj2G/OlqUiH8ll
Xy/pUHHwgwinfEUqYq3a4HdRj4rFTORiLbWoaFx6WamKNRVvLTMZfmFNRdWC
xWNz/lRs+yIrBj2kojtCMreflFAxvzZX0j+JingvjY0uKafijJbtzz4mU5FK
8mya9Vcq/sv4kKWRQUX2ju2yAg1UHO1RWrG9iIpMzg4S63upuEK7+e8mFhWF
yqr4e/HTsFIb70lhGRoquU7nRO6n4UbP/b0Gm2joDOXtcstDNOwnFHI+fAsN
2W0dc157lIardBg+xA4asl34mhdvQsP2qSsj+XRpSIvWftXkFA3HeW35/Ocs
DaWX/V3D9qdhHmEzOfYrGirSS3tolk/DF5OXizdl0ZDSjBRd/x0Ns9V+Umpy
aShI7r6KdgENl9qYDL4voCHJT0+frPpEw7fSjTMiv9LQqtO6k/HVNCxy0EBV
e4iGjNdof69k07CM/0FIkifQwVeS2QMEge+LUJRiFAkksyk2w0yQwPwp5dJ3
VAj04eX8kWImgfurdXl9NAgkv3PrhevLCZyxan+ZwWECMRkspV9SBN75Rltv
0YFAMRmj8ulKBD40omFuk0oglwe6eyhGBNZyit2bmkGgnRv13JnHCKwyNLFt
ModANZLyHqKmBF41kE4J/UCgwXy5BupxAg/3SH3I/0og2T0H/721JXBEG+8a
xii5Xj0dX4kLBL5heZJqwSXvp5C/usaVwJdaCqaeThPIydTN38+NwHZNHjXq
iwR6qtZ2u9qTwKoNff72TDrquKP2SuEKgRu/VrELVOiof9PRxJFgAlcdlvvO
r0ZHjqq+ivq3CFxceb3AaDcdqaR1+6SGEvhluWb07710lHCufY9hGIF9P2fu
FzWlI4/5Vj+bKAK76BAqNsfpSDbRqC36HoFPfTorlWpNRzxIcKIsmsBHiqVn
tM7QUcizhQPisQReUxD10tGbjn6oXAvye0BgEY2x6PzLdESz//3o1kNy/9/r
BfBco6Nx1yXnIx4RePTNshMxIXQU80d6Y3gigfFrL6Ikno4eSskJH35G4Dzl
+hn6Y/J6m2qNQjKBU7O39Zg/paOeGqxFeU7gqMz+wpE0OvKZttmVk0Jg+7QT
LhKFdPTFeHX451QCv3EfOGyI6ShZ+s897zQCU/b4yAWX0lH1wVdXZF8ROP37
fdZkNR2h4a9THukEXoiT+ahQR0eSMe03xTIIbGiXG2/3k46uzVBnM0lPTtYa
17bT0fY2SmBDJoF1i05uE2DTkfjgrfiTWQSOCx4ltPrI55cGRvWS1lxFL3s1
Su7H/YOb2NkEDu9OeMLm0tFOj++lFjkEZqVvvioxQ0e+Y9o6VaSvwwG14EXy
fRWdOx+9JnADpVG0aCkDiewaWlgkLfvDfnxSgIF+OHcuWOUS2OfBRLUCnYEW
/m3rzCNdZR+YasdkoMKg0kSBPAJLKgoHxYsxkLpwEDIl7TKTaFcrzkApIic/
PSItEvpxtdY6BrpynnJqbT65f8eOzHpsZKDsyrzrFqTfSLY2vNrMQL7pSjfu
kKb0OeSwtzJQ1HNn+wLSJ7JmwyRUGKjhtY1ML+l0n2BHw50MdFhr9jP1Dbmf
2isOBGswkJKU0t7NpA2J5xuKtBhoOPrfk72knzao8kzpMJCU0XGWBenJRyVt
CgcYKM55z8I50rpnjd7b6THQuYvP59xJxymx7scbMFCNQXjTJdKDf1zcao8x
0MFz09G+pDU//9MXsGCgiKB2JS/S4XfuKGhZMVAMe1+6E2mW6WqKpy0D3ZDe
JmBDWmVtWs8rewbChknah0nf6Ff/xD7HQD1jjyyVSTfmlD+ScGag0j5FU1HS
my6b+RpeZKAzoZaK4+T7+u7rNQv2ZCDeh1t/l5OuZnioFl1ioGWHsv0TSEv9
4mVO+THQvPz4zFnSrkmRwwqBDJR2YM5AiXSJg3SlXRADjTO7gifIeoipZj2P
DyXra/86MYf0mfk9gbXhDOQUFhDrSPpdWbWNwD0GmkV2F6RI0+5a7taKZaAP
TxzkvpH1t7IYXOn5gIH4tTKLvUhnrrs0+SqRgbYzD6qvJm2cF5Mh8ZKBQizZ
VSZkPyX7bQw1TGcgzV6J3gGy/6Z1884EZzNQW5kY6xLphOa6tVPvyPUY/PAJ
Jfu3a4EeVVvJQPbeW3a5kP2/8Em8uegbWd+wUZ8eMh+rbspIZ9Qx0MOnw/vM
SJsQmpm3mhlIQ0UucAuZry8rz1fpDDBQQmvC/WdkPtktXsLKI2Q/2Gjsnn5J
4MVHgRZrOeR6H+m67COtLpPQNzfLQEFMY796Mt9pSpW8+RRBVGouv6+QnA9f
JhoOPaMLInbumhNDTwnc/YYVEckURIJaEwvLSUvumZVyERdEgzOi09ZJBL57
SG633CZBpFspnPSOnEcedjfd4w8IogiBnOXx5DyL2Bj5IVhPENla7tseQM67
jP6HS7wMBJHZHbdee3Ie9rnk3TU2F0QhMrk8ayMIbHG5+xVxVhBFHw9db3Ob
wHuitXv8ggRRElvDlBJA5sP8qIJTqCBSublQnOpPYK9Vx91OhAui1/pyJbpX
CZyd5MqjFiOINHbyhLtfJvD6jETJ8eeCqIff7WgcOd/5v/wzsSsTRPIVvwsE
HQic4pES+7xSEFUMiAjoniXzscGgpf+bIKpJYm/2OU3goGtJJy80CqK4b36z
1f8RmG/3Xscrv8nrFPMK9RMEXpYd4h9DFUKvPy6mSxwm62+jXNLMEEJW5VK5
CwcIvI/RsmyNiBBSavoc37GfzIOjQuizVUKIfYEg7moTeOnGmuhsBSG05Upd
+Gt1AvMmiKZVHRVCXn+Wpi2TJfN8sHCYYSyEvgiuWha3gcA6M/bbjMyEkNQY
cUh2HYEDTd7k/bIRQmkb9GJUJQm8ROh4cc8FIdQfx2MsLEJgnhuPGxYihVCK
yWFO8zwNLzpvXlRpFELZM3kqz2to2HGFQfrWFiHEzP5w4+tXGm4o8ji+qUMI
cSdSr45U0HCaEM5d0yeEziVIOst8pmGTHLNzlGkhlNztdtDmLem/n/pHaUzk
tOP8I95EGn65Z8yoVJ6J3mlXSoqep+F24cCXn7YwkaNSJCvrLHm+6BNbLFJk
onPrBE4ftCfPP+Ea6e9VmKgnxCrXyZqGjTtv8mdpMBHP8xt+gQY0PH9NsiD+
MBP9ZXNvdavQsGHpIZkLjkz0NEf9a8A0Fed9nHKzc2Kihx+b1qRzqVj87ZNP
pi5MZN9g6/1jlIpZqX9sNN2YiOVVryP6m4pd76bGU32ZqCF9renpX1QccYIq
lHyLiSQDjHcdeUvFteMVf5pekutT2vxJwYOKjdYc/K7zm4lmM1w6HNkU7HWn
5IHtABO1bS4R2NlOwQ/nNM9dHWKiIn2luvlfFNzfrLzkwxgTjSqrHfb7RsFX
Y1arKs8y0T4JxYVD78jzrtBYzFqqMBLk5BaIhlEwP2+Mzby8MIrxZmi6q1Jw
YV/3SL6LMFpmXpVe4C6ALw9IWa0YEUaPK66fXN/Dh59ZzexZ4SWCzHZx712d
W4qlqRcuLJ0WQdPzCaeS+Xmx/hKlFy7uouiq5+J1/onF4l6HcONLc6Iofuo+
q2//XHEtcefoRV8x9EPbav/J0unijVJyhZRly1FOddO35u+cYvkrhLLU7eXo
2uD8xfuDA8U3RO9OSVNXIPdDx7aVCXQVH1idvfVz5ApUO68TkDhVU2xj5Zpv
LLwSXfOeFtGbDgPZgUt7bcNXon79L8dDvn8H8z7p/YwV4sjwTuIL06QOaJc8
G/MiWhzJLsLCdcteMNuo2dsWI44oXfYDtz16oXar8HaReHFUuz5LIDCsF0q0
CuquPBJHf7fqFasX98JLWyGGcYo4kiamdb+v6wO35LfX59+KoyOW2VsSuvtA
YAvlolGrOBp3SRH3IH/nX9veXhzULo6eKuct3+7aD381XwsWdoqjBCRv3RXU
D8NHrdJle8SRVX9W1tK8fvhxIfv33LA4Qmv5n51hDMDDXAublAVxJOnf3pBY
OADLC7dmtPJIoJePkw8o/xiA8FLeeeZSCTQZxonL+j0AAT/T4y8LSKDZ6dFC
N5FBODPD89OQKYF8mFdNRM4OAmvx54YgEQmUSTXio10ZhOOUV24FYhJo/d4+
29GIQTgiYcqUlZBA80a9C1c+DELZOvmTlqslUFRj8na574OgJb+YEbFGAlX/
q5v72E3+flZpmC9bK4GyHWT1tWcHQXl3qt7cOgmklPbfxv//v/M/9juKpQ==

        "]]}, {
       Directive[
        Opacity[1.], 
        RGBColor[0.922526, 0.385626, 0.209179], 
        AbsoluteThickness[1.6]], 
       LineBox[CompressedData["
1:eJwd2Xk4VN8fB/CZq+wxFBkViihStiLJuSQtlCUxliRJyL5GKUlIEpGlhGSJ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        "]]}, {
       Directive[
        Opacity[1.], 
        RGBColor[0.528488, 0.470624, 0.701351], 
        AbsoluteThickness[1.6]], 
       LineBox[CompressedData["
1:eJwVmXk81N0Xx8eYGTPzTZbMQhsllVQeLTyp7iHtsoXsSZZSCNklaaVCSEgS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        "]]}, {
       Directive[
        Opacity[1.], 
        RGBColor[0.772079, 0.431554, 0.102387], 
        AbsoluteThickness[1.6]], 
       LineBox[CompressedData["
1:eJwV1nc4Vl8cAPD3Xu9rRbLfV5Qi+YnIrJT3EKGQHUIyS3ZWKtlJ2SuFhIxQ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        "]]}}}, {
    DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        StyleBox["\"\[Phi]\"", Bold, 20, 
         GrayLevel[0], StripOnInput -> False], TraditionalForm], 
       FormBox[
        StyleBox[
        "\"\\!\\(\\*SubscriptBox[\\(\[Chi]\\), \\(i\\)]\\)(\[Phi]) - \
\\!\\(\\*FractionBox[\\(2\\), SqrtBox[\\(3\\)]]\\)\"", Bold, 20, 
         GrayLevel[0], StripOnInput -> False], TraditionalForm]}, 
     AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
     Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], LabelStyle -> Directive[FontSize -> 20], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None}, 
     PlotRange -> 
     NCache[{{0, 2 Pi}, {-3.4641013759330894`, 1.1547002134816855`}}, {{
        0, 6.283185307179586}, {-3.4641013759330894`, 1.1547002134816855`}}], 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, Ticks -> {{{0, 
         FormBox["0", TraditionalForm]}, {
         NCache[Rational[1, 2] Pi, 1.5707963267948966`], 
         FormBox[
          FractionBox["\[Pi]", "2"], TraditionalForm]}, {
         NCache[Rational[7, 6] Pi, 3.6651914291880923`], 
         FormBox[
          FractionBox[
           RowBox[{"7", " ", "\[Pi]"}], "6"], TraditionalForm]}, {
         NCache[Rational[11, 6] Pi, 5.759586531581287], 
         FormBox[
          FractionBox[
           RowBox[{"11", " ", "\[Pi]"}], "6"], TraditionalForm]}, {
         NCache[2 Pi, 6.283185307179586], 
         FormBox[
          RowBox[{"2", " ", "\[Pi]"}], TraditionalForm]}}, Automatic}}],
   FormBox[
    FormBox[
     TemplateBox[{
       RowBox[{
         RowBox[{"-", 
           FractionBox[
            RowBox[{"4", " ", 
              RowBox[{"sin", "(", "\[Phi]", ")"}]}], 
            SqrtBox["3"]]}], "-", 
         FractionBox["2", 
          SqrtBox["3"]]}], 
       RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
            RowBox[{"sin", "(", "\[Phi]", ")"}]}], 
          SqrtBox["3"]], "-", 
         FractionBox["2", 
          SqrtBox["3"]]}], 
       RowBox[{
         RowBox[{"2", " ", 
           RowBox[{"cos", "(", "\[Phi]", ")"}]}], "+", 
         FractionBox[
          RowBox[{"2", " ", 
            RowBox[{"sin", "(", "\[Phi]", ")"}]}], 
          SqrtBox["3"]], "-", 
         FractionBox["2", 
          SqrtBox["3"]]}], 
       RowBox[{
         RowBox[{"-", 
           RowBox[{"cos", "(", "\[Phi]", ")"}]}], "-", 
         FractionBox[
          RowBox[{"sin", "(", "\[Phi]", ")"}], 
          SqrtBox["3"]], "-", 
         FractionBox["2", 
          SqrtBox["3"]]}], 
       RowBox[{
         RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"cos", "(", "\[Phi]", ")"}]}], "+", 
         FractionBox[
          RowBox[{"2", " ", 
            RowBox[{"sin", "(", "\[Phi]", ")"}]}], 
          SqrtBox["3"]], "-", 
         FractionBox["2", 
          SqrtBox["3"]]}], 
       RowBox[{
         RowBox[{"cos", "(", "\[Phi]", ")"}], "-", 
         FractionBox[
          RowBox[{"sin", "(", "\[Phi]", ")"}], 
          SqrtBox["3"]], "-", 
         FractionBox["2", 
          SqrtBox["3"]]}]}, "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #6}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial", FontSize -> 20}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    RowBox[{
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "\[InvisibleSpace]"}], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    RowBox[{
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "\[InvisibleSpace]"}], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    RowBox[{
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "\[InvisibleSpace]"}], 
                    "RGBColor[0.560181, 0.691569, 0.194885]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    RowBox[{
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "\[InvisibleSpace]"}], 
                    "RGBColor[0.922526, 0.385626, 0.209179]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    RowBox[{
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.3523253333333333, 0.3137493333333333, 
                    0.46756733333333333`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "\[InvisibleSpace]"}], 
                    "RGBColor[0.528488, 0.470624, 0.701351]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.528488, 0.470624, 0.701351]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.528488, 0.470624, 0.701351], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    RowBox[{
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.5147193333333333, 0.28770266666666666`, 
                    0.06825800000000001], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "\[InvisibleSpace]"}], 
                    "RGBColor[0.772079, 0.431554, 0.102387]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.772079, 0.431554, 0.102387]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.772079, 0.431554, 0.102387], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{
               TagBox[#, HoldForm], ",", 
               TagBox[#2, HoldForm], ",", 
               TagBox[#3, HoldForm], ",", 
               TagBox[#4, HoldForm], ",", 
               TagBox[#5, HoldForm], ",", 
               TagBox[#6, HoldForm]}], "}"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"Directive", "[", 
               RowBox[{"FontSize", "\[Rule]", "20"}], "]"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.8572981688532224`*^9, 3.857298453249299*^9, {3.85729851452374*^9, 
   3.8572985392091293`*^9}, {3.857298607770091*^9, 3.8572986349233694`*^9}, {
   3.85729871092966*^9, 3.85729875338594*^9}, 3.8573075506859517`*^9, {
   3.8573076258213778`*^9, 3.8573076462464924`*^9}, 3.8573077635022087`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<exportP1.png\>\"", ",", "p1"}], "]"}]], "Input",
 CellChangeTimes->{{3.8573077729033146`*^9, 3.857307772906988*^9}}],

Cell[BoxData["\<\"exportP1.png\"\>"], "Output",
 CellChangeTimes->{3.857307774912425*^9}]
}, Open  ]]
},
WindowSize->{1536, 781},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
FrontEndVersion->"10.0 for Microsoft Windows (64-bit) (July 1, 2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 3209, 91, 147, "Input"],
Cell[3792, 115, 79856, 1463, 655, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83685, 1583, 170, 3, 31, "Input"],
Cell[83858, 1588, 89, 1, 31, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> Chap5/singularities_in_bianchi_ix.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     56898,       1165]
NotebookOptionsPosition[     55855,       1128]
NotebookOutlinePosition[     56197,       1143]
CellTagsIndexPosition[     56154,       1140]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.8573093906662235`*^9, 3.857309390669495*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"s", "=", 
  RowBox[{"NDSolve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"v", "'"}], "[", "t", "]"}], "\[Equal]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3", "4"]}], "*", 
        RowBox[{"\[Tau]", "[", "t", "]"}], "*", 
        SuperscriptBox[
         RowBox[{"v", "[", "t", "]"}], "2"]}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Tau]", "'"}], "[", "t", "]"}], " ", "\[Equal]", "  ", 
       RowBox[{
        RowBox[{
         FractionBox["5", "4"], "*", 
         RowBox[{"v", "[", "t", "]"}], "*", 
         SuperscriptBox[
          RowBox[{"\[Tau]", "[", "t", "]"}], "2"]}], " ", "+", " ", 
        FractionBox["0.0000000004", 
         RowBox[{"3", "*", 
          RowBox[{"v", "[", "t", "]"}]}]]}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "0", "]"}], "\[Equal]", "1.0"}], ",", " ", 
      RowBox[{
       RowBox[{"\[Tau]", "[", "0", "]"}], "\[Equal]", " ", "0"}]}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"v", ",", " ", "\[Tau]"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", 
      RowBox[{"-", "100000"}], ",", "100000"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.857309095905323*^9, 3.8573092219577703`*^9}, {
   3.8573092760757685`*^9, 3.857309357400694*^9}, {3.857309410004121*^9, 
   3.8573094100370255`*^9}, {3.8573097365162106`*^9, 
   3.8573097469116135`*^9}, {3.8573098495134993`*^9, 3.857309858647643*^9}, {
   3.8573100746221685`*^9, 3.8573101118675003`*^9}, 3.8573101694922667`*^9, {
   3.8573103256423826`*^9, 3.8573103791540337`*^9}, {3.857310426535798*^9, 
   3.857310436972344*^9}, {3.8573105104262667`*^9, 3.8573105392196746`*^9}, {
   3.857310800329053*^9, 3.8573108326238537`*^9}, {3.857311755343649*^9, 
   3.857311782629702*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"v", "\[Rule]", 
     TagBox[
      TemplateBox[{RowBox[{
          StyleBox[
           TagBox["InterpolatingFunction", "SummaryHead"], 
           "NonInterpretableSummary"], 
          StyleBox["[", "NonInterpretableSummary"], 
          DynamicModuleBox[{Typeset`open$$ = False}, 
           PanelBox[
            PaneSelectorBox[{False -> GridBox[{{
                  PaneBox[
                   ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                   Alignment -> {Center, Center}, ImageSize -> 
                   Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                  GraphicsBox[{{{}, {}, {
                    Directive[
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1]], 
                    LineBox[CompressedData["
1:eJwB0QMu/CFib1JlAgAAADwAAAACAAAATYEd8v9p+MAA6YjF9yHiP2Ke5lY6
nvfAl5ngxRvm4j+6MTLYUMH2wF/qwT3it+M/OXLLDQvz9cByqdYRqHjkP+mi
bhrRKPXAolytiV0y5T/cSZRDc030wD2LETS79+U/9p0HIbmA88BlkjdruKvm
P1No/RrbovLAs1wxtclp5z/hIv3rCMnxwJ56Bk7xHug/lopKcdr98MAgbLpj
t8LoP45oGhOIIfDA6kJoF0Vu6T9a52/SsqfuwF5nQ3hwCOo/+d2+LG0U7cCZ
JU5+rpnqPx3BEsDfXuvA5Z5+o10w6z+R/gG8mcbpwErQbgc3tus/iij28AsM
6MApXGDOpj/sP+Qy/tOVWebAIF8DtI6+7D+Nl6EfZ8TkwBAEc5OFLe0/vOhJ
pPAM48DvfFD2k53tPzqUjZHBcuHAvaMpvS3+7T96WKxvlWzfwGHpNbvvXe4/
Q0llGNcD3MAV6jTVvLLuP6vuVJKn1djAUHvA2Hb57j8dbU5+6GLVwC4n+1Pa
PO8/LqB+O7gq0sCCNDUC7HLvPwIoraluBc7A4p7qTomf7z+9wXDATSzHwGi6
1tFyxu8/tcSheUrIwMBzvmQ3yeHvP4PzzC1QtrPAyID6TpL17z+agtVjI3OY
wAFtfjf//u8/734d3AxKmkDRxscg1/7vP/W73H4NVLRAaHLf3uj07z/aoutA
rpXAQD1UGy9+4u8/NGYZCvfgxkAqa/nx5cfvP3p3M+9etc1AplCQeIeh7z/B
D/CYVArSQEvqV+nedO8/uoo8SIl+1UCx1S9G5DrvPxZRUiYvuNhAPkyO7N77
7j+vVkCopeHbQKK7Hyrfte4/PYMkuKtP30DksUGe5GDuP5b9aHuRQeFA/PGV
ZTwJ7j8JzbrhlP3iQAtfzs9Voe0/G7z4mYCx5EAKBmY2hTLtP91Qm+kkSOZA
fb9venvD7D8a+TgAEQHoQAAxTzn1Quw/CEc7rrWc6UCEHV3akcPrP5W0Ka5C
MOtAC/lkc/s/6z+dNRN1F+bsQJxNoNr7qeo/VVxh06R+7kByjjs1fxfqP0RL
Vfy8HPBAj8sKAu5x6T8s+O+3G/bwQApGMQbbyOg/7fc8v9bA8UDUyeL9pSXo
P2uBB6q1nPJAW/c4tflu5z/CXYTg8GnzQKFq1rJ7v+Y/1sN++k9I9EBWORes
TPzlP7k5bz2jIvVAPyyMIfw35T91AhLMUu71QCvsb3oHfeQ/7lQyPibL9kD4
702dna7jPz/6BPxVmfdAzF5erMnq4j9NgR3y/2n4QADpiMX3IeI/wFIOjg==

                    "]]}}}, {
                   DisplayFunction -> Identity, AspectRatio -> 1, 
                    Axes -> {False, False}, AxesLabel -> {None, None}, 
                    AxesOrigin -> {0, 0.52}, DisplayFunction :> Identity, 
                    Frame -> {{True, True}, {True, True}}, 
                    FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> 
                    Directive[
                    Opacity[0.5], 
                    Thickness[Tiny], 
                    RGBColor[0.368417, 0.506779, 0.709798]], 
                    FrameTicks -> {{None, None}, {None, None}}, 
                    GridLines -> {None, None}, GridLinesStyle -> Directive[
                    GrayLevel[0.5, 0.4]], ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}], 
                    Method -> {
                    "DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> 
                    None}, PlotRange -> {{-100000., 100000.}, {
                    0.5666464670278231, 0.9998775562156937}}, 
                    PlotRangeClipping -> True, PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, Ticks -> {Automatic, Automatic}}], 
                  GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "100000.`"}], ",", "100000.`"}], "}"}], 
                    "}"}], "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                   GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                   AutoDelete -> False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                   BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
                GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                BaselinePosition -> {1, 1}], True -> GridBox[{{
                  PaneBox[
                   ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                   Alignment -> {Center, Center}, ImageSize -> 
                   Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                  GraphicsBox[{{{}, {}, {
                    Directive[
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1]], 
                    LineBox[CompressedData["
1:eJwB0QMu/CFib1JlAgAAADwAAAACAAAATYEd8v9p+MAA6YjF9yHiP2Ke5lY6
nvfAl5ngxRvm4j+6MTLYUMH2wF/qwT3it+M/OXLLDQvz9cByqdYRqHjkP+mi
bhrRKPXAolytiV0y5T/cSZRDc030wD2LETS79+U/9p0HIbmA88BlkjdruKvm
P1No/RrbovLAs1wxtclp5z/hIv3rCMnxwJ56Bk7xHug/lopKcdr98MAgbLpj
t8LoP45oGhOIIfDA6kJoF0Vu6T9a52/SsqfuwF5nQ3hwCOo/+d2+LG0U7cCZ
JU5+rpnqPx3BEsDfXuvA5Z5+o10w6z+R/gG8mcbpwErQbgc3tus/iij28AsM
6MApXGDOpj/sP+Qy/tOVWebAIF8DtI6+7D+Nl6EfZ8TkwBAEc5OFLe0/vOhJ
pPAM48DvfFD2k53tPzqUjZHBcuHAvaMpvS3+7T96WKxvlWzfwGHpNbvvXe4/
Q0llGNcD3MAV6jTVvLLuP6vuVJKn1djAUHvA2Hb57j8dbU5+6GLVwC4n+1Pa
PO8/LqB+O7gq0sCCNDUC7HLvPwIoraluBc7A4p7qTomf7z+9wXDATSzHwGi6
1tFyxu8/tcSheUrIwMBzvmQ3yeHvP4PzzC1QtrPAyID6TpL17z+agtVjI3OY
wAFtfjf//u8/734d3AxKmkDRxscg1/7vP/W73H4NVLRAaHLf3uj07z/aoutA
rpXAQD1UGy9+4u8/NGYZCvfgxkAqa/nx5cfvP3p3M+9etc1AplCQeIeh7z/B
D/CYVArSQEvqV+nedO8/uoo8SIl+1UCx1S9G5DrvPxZRUiYvuNhAPkyO7N77
7j+vVkCopeHbQKK7Hyrfte4/PYMkuKtP30DksUGe5GDuP5b9aHuRQeFA/PGV
ZTwJ7j8JzbrhlP3iQAtfzs9Voe0/G7z4mYCx5EAKBmY2hTLtP91Qm+kkSOZA
fb9venvD7D8a+TgAEQHoQAAxTzn1Quw/CEc7rrWc6UCEHV3akcPrP5W0Ka5C
MOtAC/lkc/s/6z+dNRN1F+bsQJxNoNr7qeo/VVxh06R+7kByjjs1fxfqP0RL
Vfy8HPBAj8sKAu5x6T8s+O+3G/bwQApGMQbbyOg/7fc8v9bA8UDUyeL9pSXo
P2uBB6q1nPJAW/c4tflu5z/CXYTg8GnzQKFq1rJ7v+Y/1sN++k9I9EBWORes
TPzlP7k5bz2jIvVAPyyMIfw35T91AhLMUu71QCvsb3oHfeQ/7lQyPibL9kD4
702dna7jPz/6BPxVmfdAzF5erMnq4j9NgR3y/2n4QADpiMX3IeI/wFIOjg==

                    "]]}}}, {
                   DisplayFunction -> Identity, AspectRatio -> 1, 
                    Axes -> {False, False}, AxesLabel -> {None, None}, 
                    AxesOrigin -> {0, 0.52}, DisplayFunction :> Identity, 
                    Frame -> {{True, True}, {True, True}}, 
                    FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> 
                    Directive[
                    Opacity[0.5], 
                    Thickness[Tiny], 
                    RGBColor[0.368417, 0.506779, 0.709798]], 
                    FrameTicks -> {{None, None}, {None, None}}, 
                    GridLines -> {None, None}, GridLinesStyle -> Directive[
                    GrayLevel[0.5, 0.4]], ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}], 
                    Method -> {
                    "DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> 
                    None}, PlotRange -> {{-100000., 100000.}, {
                    0.5666464670278231, 0.9998775562156937}}, 
                    PlotRangeClipping -> True, PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, Ticks -> {Automatic, Automatic}}], 
                  GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "100000.`"}], ",", "100000.`"}], "}"}], 
                    "}"}], "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"Hermite\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                   GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                   AutoDelete -> False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                   BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
                GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                BaselinePosition -> {1, 1}]}, 
             Dynamic[Typeset`open$$], ImageSize -> Automatic], 
            BaselinePosition -> Baseline], DynamicModuleValues :> {}], 
          StyleBox["]", "NonInterpretableSummary"]}]},
       "CopyTag",
       DisplayFunction->(#& ),
       InterpretationFunction->(
        "InterpolatingFunction[{{-100000., 100000.}}, <>]"& )],
      False,
      Editable->False,
      SelectWithContents->True,
      Selectable->False]}], ",", 
    RowBox[{"\[Tau]", "\[Rule]", 
     TagBox[
      TemplateBox[{RowBox[{
          StyleBox[
           TagBox["InterpolatingFunction", "SummaryHead"], 
           "NonInterpretableSummary"], 
          StyleBox["[", "NonInterpretableSummary"], 
          DynamicModuleBox[{Typeset`open$$ = False}, 
           PanelBox[
            PaneSelectorBox[{False -> GridBox[{{
                  PaneBox[
                   ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                   Alignment -> {Center, Center}, ImageSize -> 
                   Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                  GraphicsBox[{{{}, {}, {
                    Directive[
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1]], 
                    LineBox[CompressedData["
1:eJwB0QMu/CFib1JlAgAAADwAAAACAAAATYEd8v9p+MBVR3sGohQAv2Ke5lY6
nvfANbnGkZhB/b66MTLYUMH2wIhutMmZd/q+OXLLDQvz9cA/H7as7yb4vumi
bhrRKPXA5POxyncd9r7cSZRDc030wCwdb6FXIfS+9p0HIbmA88C8rlov8nXy
vlNo/RrbovLAH6gPk/vS8L7hIv3rCMnxwOrmIDAjve6+lopKcdr98MAFP9T9
AkPsvo5oGhOIIfDAS3sHTEnN6b5a52/SsqfuwD/mBUU4see++d2+LG0U7cAK
/CVRRsflvh3BEsDfXuvAlp+lR73a476R/gG8mcbpwA6RUCiXL+K+iij28AsM
6MCCXmakwH/gvuQy/tOVWebAk/tjrEHn3b6Nl6EfZ8TkwIKcxuItMNu+vOhJ
pPAM48D/Ff3rWWjYvjqUjZHBcuHACF33Prny1b56WKxvlWzfwGa/UxmVadO+
Q0llGNcD3MD04WCSYwnRvqvuVJKn1djA/rTUgOvQzb4dbU5+6GLVwJtecAMo
Xcm+LqB+O7gq0sD9a2CQOlbFvgIoraluBc7Ah+3P/Fx9wb69wXDATSzHwM55
s5Bu0Lq+tcSheUrIwMC1u7claVOzvoPzzC1QtrPA6X6bEwOfpr6agtVjI3OY
wDfLWIfBA4y+734d3AxKmkChA31flB+OPvW73H4NVLRAPdYUyLVUpz7aoutA
rpXAQFPJEeqEGLM+NGYZCvfgxkCyQ6k4hXe6Pnp3M+9etc1AWocDxSVNwT7B
D/CYVArSQLd0haxKLsU+uoo8SIl+1UCwVaO0PIDJPhZRUiYvuNhA8NZCNTSq
zT6vVkCopeHbQEiJY1IX8tA+PYMkuKtP30Ayc5K+/lTTPpb9aHuRQeFAAlMF
0UWp1T4JzbrhlP3iQOP/vg4zUNg+G7z4mYCx5EDuRxW8sxDbPt1Qm+kkSOZA
qERPKoHI3T4a+TgAEQHoQEpHMqpqdeA+CEc7rrWc6UDq0n4GYwXiPpW0Ka5C
MOtAYG2Z1Hao4z6dNRN1F+bsQH1KVMBGkeU+VVxh06R+7kBM02LuoX3nPkRL
Vfy8HPBACux5zTLA6T4s+O+3G/bwQHiJSp3lK+w+7fc8v9bA8UDKchxJeqLu
PmuBB6q1nPJAADpTmvjH8D7CXYTg8GnzQO7I5ArpSPI+1sN++k9I9EDtln59
Fxb0Prk5bz2jIvVATG1hKWAO9j51AhLMUu71QBdrSIYgGvg+7lQyPibL9kA9
1jJvjJX6Pj/6BPxVmfdATJ6X/Mww/T5NgR3y/2n4QFVHewaiFAA/2okHRA==

                    "]]}}}, {
                   DisplayFunction -> Identity, AspectRatio -> 1, 
                    Axes -> {False, False}, AxesLabel -> {None, None}, 
                    AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
                    Frame -> {{True, True}, {True, True}}, 
                    FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> 
                    Directive[
                    Opacity[0.5], 
                    Thickness[Tiny], 
                    RGBColor[0.368417, 0.506779, 0.709798]], 
                    FrameTicks -> {{None, None}, {None, None}}, 
                    GridLines -> {None, None}, GridLinesStyle -> Directive[
                    GrayLevel[0.5, 0.4]], ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}], 
                    Method -> {
                    "DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> 
                    None}, PlotRange -> {{-100000., 
                    100000.}, {-0.00003067130529434021, 
                    0.00003067130529434021}}, PlotRangeClipping -> True, 
                    PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, Ticks -> {Automatic, Automatic}}], 
                  GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "100000.`"}], ",", "100000.`"}], "}"}], 
                    "}"}], "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                   GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                   AutoDelete -> False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                   BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
                GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                BaselinePosition -> {1, 1}], True -> GridBox[{{
                  PaneBox[
                   ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                   Alignment -> {Center, Center}, ImageSize -> 
                   Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                  GraphicsBox[{{{}, {}, {
                    Directive[
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1]], 
                    LineBox[CompressedData["
1:eJwB0QMu/CFib1JlAgAAADwAAAACAAAATYEd8v9p+MBVR3sGohQAv2Ke5lY6
nvfANbnGkZhB/b66MTLYUMH2wIhutMmZd/q+OXLLDQvz9cA/H7as7yb4vumi
bhrRKPXA5POxyncd9r7cSZRDc030wCwdb6FXIfS+9p0HIbmA88C8rlov8nXy
vlNo/RrbovLAH6gPk/vS8L7hIv3rCMnxwOrmIDAjve6+lopKcdr98MAFP9T9
AkPsvo5oGhOIIfDAS3sHTEnN6b5a52/SsqfuwD/mBUU4see++d2+LG0U7cAK
/CVRRsflvh3BEsDfXuvAlp+lR73a476R/gG8mcbpwA6RUCiXL+K+iij28AsM
6MCCXmakwH/gvuQy/tOVWebAk/tjrEHn3b6Nl6EfZ8TkwIKcxuItMNu+vOhJ
pPAM48D/Ff3rWWjYvjqUjZHBcuHACF33Prny1b56WKxvlWzfwGa/UxmVadO+
Q0llGNcD3MD04WCSYwnRvqvuVJKn1djA/rTUgOvQzb4dbU5+6GLVwJtecAMo
Xcm+LqB+O7gq0sD9a2CQOlbFvgIoraluBc7Ah+3P/Fx9wb69wXDATSzHwM55
s5Bu0Lq+tcSheUrIwMC1u7claVOzvoPzzC1QtrPA6X6bEwOfpr6agtVjI3OY
wDfLWIfBA4y+734d3AxKmkChA31flB+OPvW73H4NVLRAPdYUyLVUpz7aoutA
rpXAQFPJEeqEGLM+NGYZCvfgxkCyQ6k4hXe6Pnp3M+9etc1AWocDxSVNwT7B
D/CYVArSQLd0haxKLsU+uoo8SIl+1UCwVaO0PIDJPhZRUiYvuNhA8NZCNTSq
zT6vVkCopeHbQEiJY1IX8tA+PYMkuKtP30Ayc5K+/lTTPpb9aHuRQeFAAlMF
0UWp1T4JzbrhlP3iQOP/vg4zUNg+G7z4mYCx5EDuRxW8sxDbPt1Qm+kkSOZA
qERPKoHI3T4a+TgAEQHoQEpHMqpqdeA+CEc7rrWc6UDq0n4GYwXiPpW0Ka5C
MOtAYG2Z1Hao4z6dNRN1F+bsQH1KVMBGkeU+VVxh06R+7kBM02LuoX3nPkRL
Vfy8HPBACux5zTLA6T4s+O+3G/bwQHiJSp3lK+w+7fc8v9bA8UDKchxJeqLu
PmuBB6q1nPJAADpTmvjH8D7CXYTg8GnzQO7I5ArpSPI+1sN++k9I9EDtln59
Fxb0Prk5bz2jIvVATG1hKWAO9j51AhLMUu71QBdrSIYgGvg+7lQyPibL9kA9
1jJvjJX6Pj/6BPxVmfdATJ6X/Mww/T5NgR3y/2n4QFVHewaiFAA/2okHRA==

                    "]]}}}, {
                   DisplayFunction -> Identity, AspectRatio -> 1, 
                    Axes -> {False, False}, AxesLabel -> {None, None}, 
                    AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
                    Frame -> {{True, True}, {True, True}}, 
                    FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> 
                    Directive[
                    Opacity[0.5], 
                    Thickness[Tiny], 
                    RGBColor[0.368417, 0.506779, 0.709798]], 
                    FrameTicks -> {{None, None}, {None, None}}, 
                    GridLines -> {None, None}, GridLinesStyle -> Directive[
                    GrayLevel[0.5, 0.4]], ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}], 
                    Method -> {
                    "DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> 
                    None}, PlotRange -> {{-100000., 
                    100000.}, {-0.00003067130529434021, 
                    0.00003067130529434021}}, PlotRangeClipping -> True, 
                    PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, Ticks -> {Automatic, Automatic}}], 
                  GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "100000.`"}], ",", "100000.`"}], "}"}], 
                    "}"}], "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"Hermite\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                   GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                   AutoDelete -> False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                   BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
                GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                BaselinePosition -> {1, 1}]}, 
             Dynamic[Typeset`open$$], ImageSize -> Automatic], 
            BaselinePosition -> Baseline], DynamicModuleValues :> {}], 
          StyleBox["]", "NonInterpretableSummary"]}]},
       "CopyTag",
       DisplayFunction->(#& ),
       InterpretationFunction->(
        "InterpolatingFunction[{{-100000., 100000.}}, <>]"& )],
      False,
      Editable->False,
      SelectWithContents->True,
      Selectable->False]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.8573092120200005`*^9, 3.8573092222669363`*^9}, {
   3.857309280365822*^9, 3.8573093579490395`*^9}, 3.857309392617052*^9, 
   3.857309574305958*^9, {3.857309739993216*^9, 3.8573097475212593`*^9}, 
   3.857309859322611*^9, {3.857310075205679*^9, 3.8573101123060555`*^9}, 
   3.8573101701130695`*^9, {3.8573103275954885`*^9, 3.857310379489402*^9}, 
   3.857310437597249*^9, {3.857310511041811*^9, 3.8573105399538784`*^9}, {
   3.857310801334869*^9, 3.857310833108507*^9}, {3.8573117567305536`*^9, 
   3.85731178316715*^9}, {3.8573118143424273`*^9, 3.8573118395578737`*^9}, 
   3.8573120185472975`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"v", "[", "t", "]"}], "/.", "s"}], "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"t", ",", 
     RowBox[{"-", "100000"}], ",", "100000"}], "}"}], ",", " ", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"FontSize", "\[Rule]", "16"}], "]"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<t\>\"", ",", "Bold", ",", "24", ",", " ", "Black"}], 
       "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<v\>\"", ",", "Bold", ",", "24", ",", " ", "Black"}], 
       "]"}]}], "}"}]}], ",", " ", 
   RowBox[{"PlotStyle", "\[Rule]", "Red"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8573097007292852`*^9, 3.8573097083130236`*^9}, {
  3.857309762133224*^9, 3.857309777173083*^9}, {3.8573098137225833`*^9, 
  3.8573098183822713`*^9}, {3.857309868941866*^9, 3.8573099308580713`*^9}, {
  3.857310012655628*^9, 3.8573100398831067`*^9}, {3.8573101012837405`*^9, 
  3.857310239656489*^9}, {3.85731027691292*^9, 3.8573103037148705`*^9}, {
  3.857310392264502*^9, 3.857310411871477*^9}, {3.857310463976926*^9, 
  3.8573104771574507`*^9}, {3.8573105450984173`*^9, 3.857310656317588*^9}, {
  3.857310755832589*^9, 3.857310778119632*^9}, {3.857310842517047*^9, 
  3.8573108571829805`*^9}, {3.8573117934537354`*^9, 3.857311819926298*^9}, {
  3.857311888522485*^9, 3.8573119197230434`*^9}, {3.8573120270189486`*^9, 
  3.8573120486758113`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
    LineBox[CompressedData["
1:eJw12Hc81d/jB3ApJZKi7AoZiZBEVM4pISnJyIjISlFktSUiSVZGfTKyRVZl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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     StyleBox["\"t\"", Bold, 24, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox["\"v\"", Bold, 24, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm]},
  AxesOrigin->{0, 0.56},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{918., Automatic},
  LabelStyle->Directive[FontSize -> 16],
  Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
  PlotRange->{{-100000, 100000}, {0.5666464721375769, 0.9999999802630456}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.8573097101219225`*^9, {3.8573097506468916`*^9, 3.8573097783356314`*^9}, 
   3.857309819403441*^9, {3.8573098620757885`*^9, 3.857309891167882*^9}, 
   3.8573099446159697`*^9, {3.8573100131195087`*^9, 3.8573100403321953`*^9}, {
   3.8573100921698136`*^9, 3.8573101722891755`*^9}, {3.857310227969679*^9, 
   3.857310240266472*^9}, {3.857310278180084*^9, 3.8573103013205023`*^9}, {
   3.857310393608167*^9, 3.857310440338744*^9}, {3.857310470949458*^9, 
   3.857310477359516*^9}, {3.857310512918402*^9, 3.857310569217285*^9}, {
   3.857310616186452*^9, 3.857310656739885*^9}, {3.857310768389488*^9, 
   3.8573108032367363`*^9}, {3.857310847303398*^9, 3.8573108577325764`*^9}, {
   3.857311799805744*^9, 3.8573118411393557`*^9}, {3.857311891694912*^9, 
   3.8573119199118195`*^9}, {3.8573120329609594`*^9, 3.857312049196381*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"\[Tau]", "[", "t", "]"}], "/.", "s"}], "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"t", ",", 
     RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", " ", 
   RowBox[{"PlotStyle", "\[Rule]", "Automatic"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8573099529410963`*^9, 3.857309955468949*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwVlWcgkP/fhclIslJGURnZQikp6nPfEhqyy6rsn4pkJUJ2Ntl7ZGdmZcTX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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
  PlotRange->{{-2, 2}, {-0.002501005394896813, 1.0307881137709382`*^9}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.857309956969845*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParametricPlot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"v", "[", "t", "]"}], ",", " ", 
       RowBox[{"\[Tau]", "[", "t", "]"}]}], "}"}], "/.", "s"}], "]"}], ",", 
   " ", 
   RowBox[{"{", 
    RowBox[{"t", ",", 
     RowBox[{"-", "20000"}], ",", "20000"}], "}"}], ",", " ", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.857309584341575*^9, 3.857309677744524*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"InterpolatingFunction", "::", "dmval"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Input value \
\[NoBreak]\\!\\({\\(-19999.183673469386`\\)}\\)\[NoBreak] lies outside the \
range of data in the interpolating function. Extrapolation will be used. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/InterpolatingFunction/dmval\\\", \
ButtonNote -> \\\"InterpolatingFunction::dmval\\\"]\\)\"\>"}]], "Message", \
"MSG",
 CellChangeTimes->{{3.85730962052477*^9, 3.8573096291050844`*^9}, 
   3.857309680928542*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"InterpolatingFunction", "::", "dprec"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"The precision of input value \
\[NoBreak]\\!\\({\\(-19999.183673469386`\\)}\\)\[NoBreak] and/or the \
interpolation grid is insufficient to compute the value. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/InterpolatingFunction/dprec\\\", \
ButtonNote -> \\\"InterpolatingFunction::dprec\\\"]\\)\"\>"}]], "Message", \
"MSG",
 CellChangeTimes->{{3.85730962052477*^9, 3.8573096291050844`*^9}, 
   3.857309680944543*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"InterpolatingFunction", "::", "dmval"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Input value \
\[NoBreak]\\!\\({\\(-19999.183673469386`\\)}\\)\[NoBreak] lies outside the \
range of data in the interpolating function. Extrapolation will be used. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/InterpolatingFunction/dmval\\\", \
ButtonNote -> \\\"InterpolatingFunction::dmval\\\"]\\)\"\>"}]], "Message", \
"MSG",
 CellChangeTimes->{{3.85730962052477*^9, 3.8573096291050844`*^9}, 
   3.8573096809644613`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"InterpolatingFunction", "::", "dprec"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"The precision of input value \
\[NoBreak]\\!\\({\\(-19999.183673469386`\\)}\\)\[NoBreak] and/or the \
interpolation grid is insufficient to compute the value. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/InterpolatingFunction/dprec\\\", \
ButtonNote -> \\\"InterpolatingFunction::dprec\\\"]\\)\"\>"}]], "Message", \
"MSG",
 CellChangeTimes->{{3.85730962052477*^9, 3.8573096291050844`*^9}, 
   3.857309680978531*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"InterpolatingFunction", "::", "dmval"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Input value \[NoBreak]\\!\\({\\(-19182.85714285714`\\)}\\)\
\[NoBreak] lies outside the range of data in the interpolating function. \
Extrapolation will be used. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/InterpolatingFunction/dmval\\\", \
ButtonNote -> \\\"InterpolatingFunction::dmval\\\"]\\)\"\>"}]], "Message", \
"MSG",
 CellChangeTimes->{{3.85730962052477*^9, 3.8573096291050844`*^9}, 
   3.8573096809924593`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Further output of \
\[NoBreak]\\!\\(\\*StyleBox[\\(InterpolatingFunction :: dmval\\), \
\\\"MessageName\\\"]\\)\[NoBreak] will be suppressed during this calculation. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.85730962052477*^9, 3.8573096291050844`*^9}, 
   3.8573096810075283`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"InterpolatingFunction", "::", "dprec"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"The precision of input value \
\[NoBreak]\\!\\({\\(-19182.85714285714`\\)}\\)\[NoBreak] and/or the \
interpolation grid is insufficient to compute the value. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/InterpolatingFunction/dprec\\\", \
ButtonNote -> \\\"InterpolatingFunction::dprec\\\"]\\)\"\>"}]], "Message", \
"MSG",
 CellChangeTimes->{{3.85730962052477*^9, 3.8573096291050844`*^9}, 
   3.85730968102194*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Further output of \
\[NoBreak]\\!\\(\\*StyleBox[\\(InterpolatingFunction :: dprec\\), \
\\\"MessageName\\\"]\\)\[NoBreak] will be suppressed during this calculation. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.85730962052477*^9, 3.8573096291050844`*^9}, 
   3.857309681035937*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwBcQKO/SFib1JlAgAAACYAAAACAAAAwKaGQitE2MVEnqDPKcDiz65OBLhb
p9fFIBrvw/5G4s8vqFcW6vXVxQV8Y1kS+ODPeqZEEqpZ1MV7q9ylDHPfz9HS
CqwT0tLFI5+hNOMV3c9AtUF0h/3PxaCJQnMTuNjPUVPNjm5xxsU6PCGXg1fR
z8t3cie/b8TFBT2A9SyVz89T8PBVoY3Cxbb4fBIcrMzPickDnjJIvsU/9h0J
JmbHz2kbWFafP7PFvN7QES6/vc8IohfLrpCXxZ0Wykd5NaLPupFxXOuKk8UL
nfRcizOez+8Il+2PAZDF296gRWa8mM9NjwnHD4iExXq9Y4jAuo/POLC0yVr/
f8XiP4KPfLmIz/ZGhVURYHjFyXLig7jVgs+q9/XzjG04ReRmvkRDPT9P2S0w
fd2EMUVg1peuZ2c2T2dHnrpuGyhFKvsiTT/ULk/0Y7Q9MnMfRS+JWvUTHCRP
rgZ4sIYDBUW8kpZ6h98KT5Audww+5vNEEJQGvrJy+U4x2/h5ilbdRKAJ+JJf
wuJOByKSiqwFukSKyF+9l6PATm5YpP264mrE2TtH3DbkeM6gMbI6FKIQxCS7
BQ4ReVpOM23+JuMZ5MQwHvSzlKUkT0x2ED73HxRFgLCZwdWyU8/8CTxzivlj
RQmUobr89KPPsuzwOlDWdkV8Bfd1G9G2z3mopTMx0oVFq9VCuzfNxc8PGct6
Ea90xSEQWmSuz7RPy1BJWVRAgMU82YwU9FnAT0DH5DxfEYjFD3WZFFI3yE/V
/FEUeQeRxeYVns5SItFP5nh57qo+l8XgJq+MUWPXT+V8C+u1u5nFCfWv+0jk
2U8oNT3Q
     "]], 
    LineBox[{{-7.872670579087523*^27, 
     1.8492954632573267`*^77}, {-7.928769563711084*^27, 
     1.8624731514020934`*^77}, {-9.107417610872808*^27, 
     2.139338347842958*^77}, {-1.03974413149416*^28, 
     2.442365758867355*^77}, {-1.1803868871557122`*^28, 
     2.772736510916608*^77}, {-1.333172847635902*^28, 
     3.1316317304320373`*^77}, {-1.677185661308059*^28, 
     3.939720077626725*^77}, {-2.533053807290519*^28, 
     5.950159945028456*^77}, {-2.807029596170445*^28, 
     6.593730863344105*^77}, {-3.1000811468865947`*^28, 
     7.282110870859563*^77}, {-3.7459794669415934`*^28, 
     8.799330245154379*^77}, {-4.100110202837448*^28, 
     9.631185657765951*^77}, {-4.475884633683548*^28, 
     1.0513882251241785`*^78}, {-5.2949325133405*^28, 
     1.2437831072450671`*^78}, {-5.739489928708362*^28, 
     1.348209934601595*^78}, {-6.208258972140487*^28, 
     1.4583240892109935`*^78}, {-6.23234449512381*^28, 
     1.4639817942979504`*^78}}]}},
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"ScalingFunctions" -> None},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8573095961433506`*^9, 3.857309630150201*^9}, 
   3.857309682033888*^9}]
}, Open  ]]
},
WindowSize->{1536, 781},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
FrontEndVersion->"10.0 for Microsoft Windows (64-bit) (July 1, 2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 162, 3, 31, "Input"],
Cell[CellGroupData[{
Cell[745, 27, 1814, 45, 56, "Input"],
Cell[2562, 74, 23477, 452, 78, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26076, 531, 1549, 32, 52, "Input"],
Cell[27628, 565, 7493, 135, 633, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35158, 705, 392, 10, 31, "Input"],
Cell[35553, 717, 12072, 208, 243, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47662, 930, 499, 14, 31, "Input"],
Cell[48164, 946, 643, 14, 23, "Message"],
Cell[48810, 962, 638, 14, 23, "Message"],
Cell[49451, 978, 645, 14, 23, "Message"],
Cell[50099, 994, 638, 14, 23, "Message"],
Cell[50740, 1010, 642, 13, 23, "Message"],
Cell[51385, 1025, 598, 12, 21, "Message"],
Cell[51986, 1039, 636, 14, 23, "Message"],
Cell[52625, 1055, 596, 12, 21, "Message"],
Cell[53224, 1069, 2615, 56, 447, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> Chap5/singularity_in_bianchi_i.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     33486,        750]
NotebookOptionsPosition[     32299,        708]
NotebookOutlinePosition[     32639,        723]
CellTagsIndexPosition[     32596,        720]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.8573093906662235`*^9, 3.857309390669495*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"s", "=", 
  RowBox[{"DSolve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"v", "'"}], "[", "t", "]"}], "\[Equal]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3", "4"]}], "*", 
        RowBox[{"\[Tau]", "[", "t", "]"}], "*", 
        SuperscriptBox[
         RowBox[{"v", "[", "t", "]"}], "2"]}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Tau]", "'"}], "[", "t", "]"}], " ", "\[Equal]", "  ", 
       RowBox[{
        FractionBox["3", "4"], "*", 
        RowBox[{"v", "[", "t", "]"}], "*", 
        SuperscriptBox[
         RowBox[{"\[Tau]", "[", "t", "]"}], "2"]}]}]}], " ", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"v", "[", "t", "]"}], ",", " ", 
      RowBox[{"\[Tau]", "[", "t", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", 
      RowBox[{"-", "500"}], ",", "500"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.857309095905323*^9, 3.8573092219577703`*^9}, {
   3.8573092760757685`*^9, 3.857309357400694*^9}, {3.857309410004121*^9, 
   3.8573094100370255`*^9}, {3.8573097365162106`*^9, 
   3.8573097469116135`*^9}, {3.8573098495134993`*^9, 3.857309858647643*^9}, {
   3.8573100746221685`*^9, 3.8573101118675003`*^9}, 3.8573101694922667`*^9, {
   3.8573103256423826`*^9, 3.8573103791540337`*^9}, {3.857310426535798*^9, 
   3.857310436972344*^9}, {3.8573105104262667`*^9, 3.8573105392196746`*^9}, {
   3.857310800329053*^9, 3.8573108326238537`*^9}, {3.857311161499816*^9, 
   3.8573112240862865`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Tau]", "[", "t", "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         FractionBox["3", "4"], " ", "t", " ", 
         RowBox[{"C", "[", "1", "]"}]}]], " ", 
       RowBox[{"C", "[", "1", "]"}]}], 
      RowBox[{"C", "[", "2", "]"}]]}], ",", 
    RowBox[{
     RowBox[{"v", "[", "t", "]"}], "\[Rule]", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3", "4"]}], " ", "t", " ", 
        RowBox[{"C", "[", "1", "]"}]}]], " ", 
      RowBox[{"C", "[", "2", "]"}]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.8573092120200005`*^9, 3.8573092222669363`*^9}, {
   3.857309280365822*^9, 3.8573093579490395`*^9}, 3.857309392617052*^9, 
   3.857309574305958*^9, {3.857309739993216*^9, 3.8573097475212593`*^9}, 
   3.857309859322611*^9, {3.857310075205679*^9, 3.8573101123060555`*^9}, 
   3.8573101701130695`*^9, {3.8573103275954885`*^9, 3.857310379489402*^9}, 
   3.857310437597249*^9, {3.857310511041811*^9, 3.8573105399538784`*^9}, {
   3.857310801334869*^9, 3.857310833108507*^9}, {3.8573111638632216`*^9, 
   3.8573112245869308`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     FractionBox["3", "4"], " ", "t", " "}]], " ", ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", 
     RowBox[{"-", "5"}], ",", "5."}], "}"}], ",", " ", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"FontSize", "\[Rule]", "16"}], "]"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<t\>\"", ",", "Bold", ",", "24", ",", " ", "Black"}], 
       "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<v\>\"", ",", "Bold", ",", "24", ",", " ", "Black"}], 
       "]"}]}], "}"}]}], ",", " ", 
   RowBox[{"PlotStyle", "\[Rule]", "Blue"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8573112322522573`*^9, 3.857311242302354*^9}, {
  3.8573112840786805`*^9, 3.8573113538490562`*^9}, {3.8573114307469206`*^9, 
  3.8573114312434087`*^9}, {3.8573119574311295`*^9, 3.8573119826223297`*^9}, {
  3.85731207341965*^9, 3.8573120735029697`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
    LineBox[CompressedData["
1:eJwBUQOu/CFib1JlAgAAADQAAAACAAAAfedN8v//E8CrgCZzCRWYP3SiGPXb
/BPA0MGO9zsjmD9sXeP3t/kTwEqtpdp2MZg/XNN4/W/zE8D+Lp/QBU6YPzy/
owjg5hPAjNahBomHmD/6lvkewM0TwJPJkPso/Jg/eEalS4CbE8BlGduq8uuZ
P3Sl/KQANxPAnPH2PNTmmz9vQGYzGV0SwIwnc3hoXaA/sQdwbqKREcCbF1MX
o/6iP3mLzWUpyhDAWVeo75P7pT+K2MtxkOMPwF/8tDkAwqk/sPI8ca9PDsBj
JRIPGt2tP97GIyj+mQzArZlXnxiHsT8ZFLJXSOwKwOs2TxXMg7Q/4rmA4HNb
CcBzkJ4FJ8K3P7MZxSDPqAfAhYcCH4/buz8S0km6CxMGwCznHygHKcA/fQN2
zEOFBMDNWCkhyLHCP/DuF5ar1QLA7NxsjUDlxT/xMvq49EIBwOq5JA/5X8k/
9WGkJtsc/79p0A2cCcbNPyBQo8zDw/u/E5EgZZlq0T9n7yIlb6T4v9v2XFRX
KdQ/vgKO7HlB9b/ZaSarSqHXPzLHeWZHGPK/VjIX12ln2z9r/6Ge6Fbtv9GE
6iuaFuA/olTuUjCd5r/qaXlDxtXiPxIMPGz9VuC/bCMWhpzR5T9DV8HGEhPT
v+Sfp3ISl+k/TGs1/NV8ub9kLLGrk7LtP/Fkqw0wU7g/kvnFT40u8T8MPTXK
T5fTPxCbijcTIfQ/NW5+Y2QZ4D/cNP70g1X3P8RVCwRi7uY/badkXtxi+z8j
WfrBcaPtP1orDFkqBgBAJf1zDX7y8T+zDfbb+o0CQKhZ/8rjVvU/BabzxaDA
BUAPBQrWhoH4P5lMzbCvOwlAXr7F7zKc+z9q93QpdC8NQJ0Dlpp/+v4/6Tup
9q4WEUDgy3LJhA8BQPU8QOUHzRNA6tskDprDAkDp+27ZxDoXQGaTlvnNWgRA
rEgV2Rj3GkDW0WBsBuoFQLruF6XTNR9APla1Jw+bB0DzTM8zbkkiQBeCyYk2
LwlA4+KMjDU0JUDp82c0LuUKQFjdxZuJ5ChAruxeZiqTDEB3XYaITyMtQOWM
FT9FJA5AhLnnDsjfMEAUc1ZgMNcPQAw8bPSeyTNA5v2YBPmsEECItVi0LM82
QFMim0s=
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     StyleBox["\"t\"", Bold, 24, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox["\"v\"", Bold, 24, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{817., Automatic},
  LabelStyle->Directive[FontSize -> 16],
  Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
  PlotRange->{{-5, 5.}, {0., 22.809275886209008`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8573112909190073`*^9, 3.857311354269678*^9}, 
   3.857311431616652*^9, {3.8573119609844327`*^9, 3.8573119830627112`*^9}, 
   3.857312075965023*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"v", "[", "t", "]"}], "/.", "s"}], "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"t", ",", 
     RowBox[{"-", "550000"}], ",", "550000."}], "}"}], ",", " ", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"FontSize", "\[Rule]", "20"}], "]"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<t\>\"", ",", "Bold", ",", "16", ",", " ", "Black"}], 
       "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<v\>\"", ",", "Bold", ",", "16", ",", " ", "Black"}], 
       "]"}]}], "}"}]}], ",", " ", 
   RowBox[{"PlotStyle", "\[Rule]", "Red"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8573097007292852`*^9, 3.8573097083130236`*^9}, {
  3.857309762133224*^9, 3.857309777173083*^9}, {3.8573098137225833`*^9, 
  3.8573098183822713`*^9}, {3.857309868941866*^9, 3.8573099308580713`*^9}, {
  3.857310012655628*^9, 3.8573100398831067`*^9}, {3.8573101012837405`*^9, 
  3.857310239656489*^9}, {3.85731027691292*^9, 3.8573103037148705`*^9}, {
  3.857310392264502*^9, 3.857310411871477*^9}, {3.857310463976926*^9, 
  3.8573104771574507`*^9}, {3.8573105450984173`*^9, 3.857310656317588*^9}, {
  3.857310755832589*^9, 3.857310778119632*^9}, {3.857310842517047*^9, 
  3.8573108571829805`*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"InterpolatingFunction", "::", "dmval"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Input value \[NoBreak]\\!\\({\\(-549977.5285714286`\\)}\\)\
\[NoBreak] lies outside the range of data in the interpolating function. \
Extrapolation will be used. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/InterpolatingFunction/dmval\\\", \
ButtonNote -> \\\"InterpolatingFunction::dmval\\\"]\\)\"\>"}]], "Message", \
"MSG",
 CellChangeTimes->{3.8573108576919007`*^9, 3.8573111677776585`*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
    LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQbTex8cv9EwoHGcDgg33Mn+rijhIEvzq97JOBAoLv
saHUZvElOTj/zcq9QYq1snA+XwF/TJCeDJzPns1wUOmwFJwfVLfhiX6BJJxf
eux/8h0GCThf7HbENesZYnA+B0ch+w13UTj/UqbGFOHbwnD+u8fz7ne3CcH5
HVryctstBOH8T961Bcxz+eH88mIrJaGfPHD+ahaz7ngZLjj/jp7rLSFfdjh/
Q+elZfbrWOB8Y795WquvMcL5m9ouhCvE/zsA48e6PDyRPv8HnM9oIslW/esT
nH+Nc3YNU+5rOD8t6O9JTqYHcD5fWaLpneSjcP6Wsz+iBbKOOMD4C2Sj41gK
H8D5Hq77189jfQ3nSz0WEZpv9xnOn/5RiWHx/R9w/tl5Jp83y/+D84P2PNm9
+AWjI4w/+8cGhi8TWOD857Mz4+9ps8P5LVcfs3X954Tz6+7dN9iziAfOP1k7
d/H6On4436Is74yIqCCcz5vIckUuRQjO5xb/Xd95XhjO377FKHe7kiic3y17
+p/rJDE4/+HOyLmKv8Xh/Ge2mrUHvCXhfOHeSMYDO6Tg/HeHTx1r4pWB8731
jGZOipaF8y8m/+JnPiYH5zcfYEyR5lGA8x+scFxTm4XgQ/MLnA8Aq9b9xg==

     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     StyleBox["\"t\"", Bold, 16, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox["\"v\"", Bold, 16, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{1105., Automatic},
  LabelStyle->Directive[FontSize -> 20],
  Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
  PlotRange->{{-550000, 550000.}, {0., 2.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.8573097101219225`*^9, {3.8573097506468916`*^9, 3.8573097783356314`*^9}, 
   3.857309819403441*^9, {3.8573098620757885`*^9, 3.857309891167882*^9}, 
   3.8573099446159697`*^9, {3.8573100131195087`*^9, 3.8573100403321953`*^9}, {
   3.8573100921698136`*^9, 3.8573101722891755`*^9}, {3.857310227969679*^9, 
   3.857310240266472*^9}, {3.857310278180084*^9, 3.8573103013205023`*^9}, {
   3.857310393608167*^9, 3.857310440338744*^9}, {3.857310470949458*^9, 
   3.857310477359516*^9}, {3.857310512918402*^9, 3.857310569217285*^9}, {
   3.857310616186452*^9, 3.857310656739885*^9}, {3.857310768389488*^9, 
   3.8573108032367363`*^9}, {3.857310847303398*^9, 3.8573108577325764`*^9}, 
   3.857311167791915*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"\[Tau]", "[", "t", "]"}], "/.", "s"}], "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"t", ",", 
     RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", " ", 
   RowBox[{"PlotStyle", "\[Rule]", "Automatic"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8573099529410963`*^9, 3.857309955468949*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwVlWcgkP/fhclIslJGURnZQikp6nPfEhqyy6rsn4pkJUJ2Ntl7ZGdmZcTX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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
  PlotRange->{{-2, 2}, {-0.002501005394896813, 1.0307881137709382`*^9}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.857309956969845*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParametricPlot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"v", "[", "t", "]"}], ",", " ", 
       RowBox[{"\[Tau]", "[", "t", "]"}]}], "}"}], "/.", "s"}], "]"}], ",", 
   " ", 
   RowBox[{"{", 
    RowBox[{"t", ",", 
     RowBox[{"-", "20000"}], ",", "20000"}], "}"}], ",", " ", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.857309584341575*^9, 3.857309677744524*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"InterpolatingFunction", "::", "dmval"}], "MessageName"], ":", 
  " ", "\<\"Input value \[NoBreak]\\!\\({\\(-19999.183673469386`\\)}\\)\
\[NoBreak] lies outside the range of data in the interpolating function. \
Extrapolation will be used. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/InterpolatingFunction/dmval\\\", \
ButtonNote -> \\\"InterpolatingFunction::dmval\\\"]\\)\"\>"}]], "Message", \
"MSG",
 CellChangeTimes->{{3.85730962052477*^9, 3.8573096291050844`*^9}, 
   3.857309680928542*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"InterpolatingFunction", "::", "dprec"}], "MessageName"], ":", 
  " ", "\<\"The precision of input value \
\[NoBreak]\\!\\({\\(-19999.183673469386`\\)}\\)\[NoBreak] and/or the \
interpolation grid is insufficient to compute the value. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/InterpolatingFunction/dprec\\\", \
ButtonNote -> \\\"InterpolatingFunction::dprec\\\"]\\)\"\>"}]], "Message", \
"MSG",
 CellChangeTimes->{{3.85730962052477*^9, 3.8573096291050844`*^9}, 
   3.857309680944543*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"InterpolatingFunction", "::", "dmval"}], "MessageName"], ":", 
  " ", "\<\"Input value \[NoBreak]\\!\\({\\(-19999.183673469386`\\)}\\)\
\[NoBreak] lies outside the range of data in the interpolating function. \
Extrapolation will be used. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/InterpolatingFunction/dmval\\\", \
ButtonNote -> \\\"InterpolatingFunction::dmval\\\"]\\)\"\>"}]], "Message", \
"MSG",
 CellChangeTimes->{{3.85730962052477*^9, 3.8573096291050844`*^9}, 
   3.8573096809644613`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"InterpolatingFunction", "::", "dprec"}], "MessageName"], ":", 
  " ", "\<\"The precision of input value \
\[NoBreak]\\!\\({\\(-19999.183673469386`\\)}\\)\[NoBreak] and/or the \
interpolation grid is insufficient to compute the value. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/InterpolatingFunction/dprec\\\", \
ButtonNote -> \\\"InterpolatingFunction::dprec\\\"]\\)\"\>"}]], "Message", \
"MSG",
 CellChangeTimes->{{3.85730962052477*^9, 3.8573096291050844`*^9}, 
   3.857309680978531*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"InterpolatingFunction", "::", "dmval"}], "MessageName"], ":", 
  " ", "\<\"Input value \[NoBreak]\\!\\({\\(-19182.85714285714`\\)}\\)\
\[NoBreak] lies outside the range of data in the interpolating function. \
Extrapolation will be used. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/InterpolatingFunction/dmval\\\", \
ButtonNote -> \\\"InterpolatingFunction::dmval\\\"]\\)\"\>"}]], "Message", \
"MSG",
 CellChangeTimes->{{3.85730962052477*^9, 3.8573096291050844`*^9}, 
   3.8573096809924593`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], ":", 
  " ", "\<\"Further output of \
\[NoBreak]\\!\\(\\*StyleBox[\\(InterpolatingFunction :: dmval\\), \
\\\"MessageName\\\"]\\)\[NoBreak] will be suppressed during this calculation. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.85730962052477*^9, 3.8573096291050844`*^9}, 
   3.8573096810075283`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"InterpolatingFunction", "::", "dprec"}], "MessageName"], ":", 
  " ", "\<\"The precision of input value \
\[NoBreak]\\!\\({\\(-19182.85714285714`\\)}\\)\[NoBreak] and/or the \
interpolation grid is insufficient to compute the value. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/InterpolatingFunction/dprec\\\", \
ButtonNote -> \\\"InterpolatingFunction::dprec\\\"]\\)\"\>"}]], "Message", \
"MSG",
 CellChangeTimes->{{3.85730962052477*^9, 3.8573096291050844`*^9}, 
   3.85730968102194*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], ":", 
  " ", "\<\"Further output of \
\[NoBreak]\\!\\(\\*StyleBox[\\(InterpolatingFunction :: dprec\\), \
\\\"MessageName\\\"]\\)\[NoBreak] will be suppressed during this calculation. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.85730962052477*^9, 3.8573096291050844`*^9}, 
   3.857309681035937*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwBcQKO/SFib1JlAgAAACYAAAACAAAAwKaGQitE2MVEnqDPKcDiz65OBLhb
p9fFIBrvw/5G4s8vqFcW6vXVxQV8Y1kS+ODPeqZEEqpZ1MV7q9ylDHPfz9HS
CqwT0tLFI5+hNOMV3c9AtUF0h/3PxaCJQnMTuNjPUVPNjm5xxsU6PCGXg1fR
z8t3cie/b8TFBT2A9SyVz89T8PBVoY3Cxbb4fBIcrMzPickDnjJIvsU/9h0J
JmbHz2kbWFafP7PFvN7QES6/vc8IohfLrpCXxZ0Wykd5NaLPupFxXOuKk8UL
nfRcizOez+8Il+2PAZDF296gRWa8mM9NjwnHD4iExXq9Y4jAuo/POLC0yVr/
f8XiP4KPfLmIz/ZGhVURYHjFyXLig7jVgs+q9/XzjG04ReRmvkRDPT9P2S0w
fd2EMUVg1peuZ2c2T2dHnrpuGyhFKvsiTT/ULk/0Y7Q9MnMfRS+JWvUTHCRP
rgZ4sIYDBUW8kpZ6h98KT5Audww+5vNEEJQGvrJy+U4x2/h5ilbdRKAJ+JJf
wuJOByKSiqwFukSKyF+9l6PATm5YpP264mrE2TtH3DbkeM6gMbI6FKIQxCS7
BQ4ReVpOM23+JuMZ5MQwHvSzlKUkT0x2ED73HxRFgLCZwdWyU8/8CTxzivlj
RQmUobr89KPPsuzwOlDWdkV8Bfd1G9G2z3mopTMx0oVFq9VCuzfNxc8PGct6
Ea90xSEQWmSuz7RPy1BJWVRAgMU82YwU9FnAT0DH5DxfEYjFD3WZFFI3yE/V
/FEUeQeRxeYVns5SItFP5nh57qo+l8XgJq+MUWPXT+V8C+u1u5nFCfWv+0jk
2U8oNT3Q
     "]], 
    LineBox[{{-7.872670579087523*^27, 
     1.8492954632573267`*^77}, {-7.928769563711084*^27, 
     1.8624731514020934`*^77}, {-9.107417610872808*^27, 
     2.139338347842958*^77}, {-1.03974413149416*^28, 
     2.442365758867355*^77}, {-1.1803868871557122`*^28, 
     2.772736510916608*^77}, {-1.333172847635902*^28, 
     3.1316317304320373`*^77}, {-1.677185661308059*^28, 
     3.939720077626725*^77}, {-2.533053807290519*^28, 
     5.950159945028456*^77}, {-2.807029596170445*^28, 
     6.593730863344105*^77}, {-3.1000811468865947`*^28, 
     7.282110870859563*^77}, {-3.7459794669415934`*^28, 
     8.799330245154379*^77}, {-4.100110202837448*^28, 
     9.631185657765951*^77}, {-4.475884633683548*^28, 
     1.0513882251241785`*^78}, {-5.2949325133405*^28, 
     1.2437831072450671`*^78}, {-5.739489928708362*^28, 
     1.348209934601595*^78}, {-6.208258972140487*^28, 
     1.4583240892109935`*^78}, {-6.23234449512381*^28, 
     1.4639817942979504`*^78}}]}},
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"ScalingFunctions" -> None},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8573095961433506`*^9, 3.857309630150201*^9}, 
   3.857309682033888*^9}]
}, Open  ]]
},
WindowSize->{1520, 781},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.0 for Microsoft Windows (64-bit) (July 1, 2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 162, 3, 31, "Input"],
Cell[CellGroupData[{
Cell[745, 27, 1555, 38, 53, "Input"],
Cell[2303, 67, 1257, 30, 72, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3597, 102, 1046, 25, 48, "Input"],
Cell[4646, 129, 2460, 55, 579, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7143, 189, 1398, 30, 52, "Input"],
Cell[8544, 221, 615, 12, 23, "Message"],
Cell[9162, 235, 2511, 55, 715, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11710, 295, 392, 10, 31, "Input"],
Cell[12105, 307, 12072, 208, 243, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24214, 520, 499, 14, 31, "Input"],
Cell[24716, 536, 628, 12, 23, "Message"],
Cell[25347, 550, 625, 13, 23, "Message"],
Cell[25975, 565, 630, 12, 23, "Message"],
Cell[26608, 579, 625, 13, 23, "Message"],
Cell[27236, 594, 629, 12, 23, "Message"],
Cell[27868, 608, 585, 11, 21, "Message"],
Cell[28456, 621, 623, 13, 23, "Message"],
Cell[29082, 636, 583, 11, 21, "Message"],
Cell[29668, 649, 2615, 56, 447, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> Chap6/Plots_of_S-___T-_Potentials.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    700692,      11688]
NotebookOptionsPosition[    699604,      11649]
NotebookOutlinePosition[    699946,      11664]
CellTagsIndexPosition[    699903,      11661]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"Plot3D", "[", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], "*", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["x", 
        SqrtBox["2"]]}], " ", "+", " ", 
      FractionBox["y", 
       SqrtBox["6"]]}], "]"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"x", ",", " ", 
     RowBox[{"-", "20"}], ",", " ", 
     RowBox[{"+", "20"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"y", ",", " ", 
     RowBox[{"-", "20"}], ",", " ", 
     RowBox[{"+", "20"}]}], "}"}], ",", " ", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<x\>\"", ",", "Bold", ",", "20"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<y\>\"", ",", "Bold", ",", "20"}], "]"}], ",", " ", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(T\), \(11\)]\)\>\"", ",", " ", "Bold", ",", 
        " ", "20"}], "]"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8567836767665405`*^9, 3.856783794584027*^9}, {
  3.856783850061635*^9, 3.856783888516618*^9}, {3.8567842341453977`*^9, 
  3.8567842379238358`*^9}}],

Cell[BoxData[
 Graphics3DBox[GraphicsComplex3DBox[CompressedData["
1:eJysvXlYTV/4Np4ylEqDRmmekGigkDpHhoxNMqWBFEqmMpTKHKVQoUioEMpU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   "], {{
     {RGBColor[0.880722, 0.611041, 0.142051], EdgeForm[None], Specularity[
       GrayLevel[1], 3], 
      StyleBox[GraphicsGroup3DBox[{Polygon3DBox[CompressedData["
1:eJxFnQe0FMXWhefOdE/q6Z6LmAEJYpaMoKACZlQUzAnFLGYBcwIziDkrKggm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          "]], Polygon3DBox[CompressedData["
1:eJwtnHWAHEUWxmdnd2d6bCcQXEISHBISHBLc3d3tsMP9cPfD3Qnu7p4gwQnc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          "]], Polygon3DBox[CompressedData["
1:eJwt1wm4jmUaB/CXOI71k0jIcij77lTWGo4lOzUZyxTJhKns1JSakV1d1VWY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          "]], 
         Polygon3DBox[{{3822, 2897, 1847, 1848, 2898, 3823}, {3117, 2012, 
          2817, 3946, 3017, 3018}}]}],
       Lighting->{{"Ambient", 
          RGBColor[0.30100577, 0.22414668499999998`, 0.090484535]}, {
         "Directional", 
          RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
          ImageScaled[{0, 2, 2}]}, {"Directional", 
          RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
          ImageScaled[{2, 2, 2}]}, {"Directional", 
          RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
          ImageScaled[{2, 0, 2}]}}]}, {}, 
     {GrayLevel[1], EdgeForm[None], 
      StyleBox[GraphicsGroup3DBox[{Polygon3DBox[CompressedData["
1:eJxNmnmUVdWVxi/1pnrDva80IqCxu026RdT+p7txCoMiKHEARSaNicogKIid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          "]], Polygon3DBox[CompressedData["
1:eJw1mXm41OV1x38zc+8wc+/85t4YAdGkT03auMT+0xYlrVtYEuoekEVNNLJH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          "]], Polygon3DBox[CompressedData["
1:eJwl0ktI1GEUBfBb4yMts1q1rI3te+GmsNI0JzOtzDZGo4KoNLQJfNCiGgiy
CMyyIgkKNxFFGYRatDFaGNEDSVsoFURb3bmQfn9cHOa7555z7vfd+W/PZBvP
r42IMsiHc+sjmgsiLkJjKmK8KKJ6Y8SlvIjruDaI0oh0SUSncwuUr4m4sSFi
DveUJ1cY0crXoF7hraaphBN6Y7g9/L9oMlCHe4E7a24dzRCkXORWccSUzNfm
djt/kJfhO0L717zxdRG1UIHbDBf4B+hW6K+YuUj30VUnafLwS+pP8r7r96q/
ymvj26m/RV4OP2B2Vk43/091P12lfi/fW/6tdHfUU7zv1NP4z3Q9dF9wraWr
70veOamegFfq+36zshsgTb+XvtOce+rhZDdym+SW0750PoO7CQXymnAd/Msw
JndB3cU7ov8QBuk36Y268117e4TrT3bIexpO6c2bN6L3jKYQ9tnLVZoc5NOc
hEN0P+hu0z2mqTXnn+wJ90rDgUSDm8E9V1fBflxN8l7eN+rdetfs5CD+qPqB
vG3yBuVdTvbn/jX+8xR9kXoX7W91C92wvdTTtfN+0+/DzeG6cO+9t0/ONK5E
71jyLqhynsUN6T2hK5M3K68e18N7GLcj+S5xx4tXv+HkW16UN8rzB9cuo1nW
f+WxZGY=
          "]], Polygon3DBox[{{3332, 1633, 2924, 2912, 250, 3163}}]}],
       Lighting->{{"Ambient", 
          GrayLevel[0.8]}}]}, {}, {}}, {
     {GrayLevel[0], Line3DBox[CompressedData["
1:eJwl07dPlVEYx/FHipeOAQshROMfoH+Bs4smJsSJGAc2B9GoMcwuLhrLwODi
IooVUOwFFUWsKGCjd0Qs2Dv6eXH43u/znPt7z3vOuecurdxUXjUnIibQnx6R
1ANcnRsxTz2k3qFeoh5V71YvV4+r/xREHJobUYvDOII6FBVGHOVjOI4TOIlT
qEcDGlEsd5q3mPMMN+EszuE8LiBH5iJfwmVcwVVcQzOu4wa2muMmL5Bv4Vu4
jVbcQRvu4h4KZO7zAzzEI2zzfDs/xhN0YJFcJ3fhKZ7hOV7gJbpRItPDvejD
ZvP08wAGMYRhjCBLdpTHMI4JvMIkXmMKb5K9yG03z1v1O7zHND7gIz7hM76g
VPYrf8N3/MBP/MJGc/zmPJk/PIO/iJTfGWlIRyZWJnvyVX4O+20HM+1PX6Dv
1g/r98j1GOvRj+j36nv16WkR+9R9yR1SZ2DSc/Uy/cYiOc+siFzjA9r9soPc
bixlrEFuSL+e8/Qz1t2hn+YWnuKm5M5xbXInuSZZB+/kLu5EtbqZN3AjV3Ad
r+KDvIJreBnv4sV8IC9irUtf6d2OKSo4yxrKrNH1jlLO5xIWjYXs0ZjPthhF
nM2FSR62FHmp2SOOnNTs1qPMR3ZyzskeBcq9L0Pd5j3r9Gv0Y2rHGlUma1Wv
NkZRnPP/f/kPJYmMsg==
       "]], Line3DBox[CompressedData["
1:eJwl0kdPlFEUBuBjY6KDlMQSdOUPcWOJDRuIDRTFhoiAFBUbKqBYQAEFK1gS
V279ASbGPyAzTowlceXCmBhj1MSFz42LJ+d9vznfnTvJLGlorWqZFhHPWVYU
sdTMlER8mRFRKWflr3KtXCx/k5vkEvm7/DIb0a3/kHPygPxTfi+Py7/kz/Iz
eb53/ugv5IXyX/mV/KnYc5d4rb/RP0yP+K0PZiKm9CnP87MihvScntMrnFnw
LK/n9UX6O/1tuvMcM91BL6R76wX9oz7TGU/8zvvc4ykbuMNdLrC4NKLePOHM
I+Y4uzjPbprI2nlsHqaHc5xljNusZ5Rjzii3e0s+wyNOU0cjw4xwigp7tWYl
NzlENyfpcs5O8wbrKLU7ZO5I92SSlRxkBasoszNoHmc7a2l1znVzWzqTrSyw
t9+8xgFq6OQhE+xjrp3lZov3O8x2rqbfxxbWMMAV2phnv9ps4DKb03dTRbMz
9pqz7Tww96RzOZo+YxOXWE0vGXv9Zh8buVj0/7/6D3tMWlo=
       "]]}, 
     {GrayLevel[0.2], 
      Line3DBox[{2936, 3585, 3586, 3223, 3434, 3435, 1939, 3610, 3312, 3313, 
       3224, 3436, 3437, 4093, 3071, 3611, 3314, 3315, 3225, 3912, 4060, 3438,
        3072, 3795, 3612, 3613, 3580, 4131, 3765, 3073, 3764, 3944, 3956, 
       3810, 3074, 2937, 3957, 3075, 2938, 3958, 3076, 2939, 3959, 1944, 2940,
        3960, 3077, 2941, 3961, 3078, 2942, 3962, 3079, 2943, 3963, 3080, 
       2944, 3964, 3081, 2945, 3910, 3965, 3082, 3226}], 
      Line3DBox[{2946, 3587, 3588, 3227, 3439, 3440, 3868, 4094, 3614, 3316, 
       3317, 3228, 3441, 3442, 1951, 3615, 3318, 3319, 3229, 4105, 3443, 3444,
        3083, 3616, 3320, 3321, 3230, 4137, 3767, 3084, 3766, 3945, 3966, 
       3791, 3085, 2947, 3952, 3967, 3818, 3086, 2948, 3968, 3087, 2949, 3969,
        3869, 4012, 2950, 3870, 4013, 2951, 3970, 3088, 2952, 3971, 3089, 
       2953, 3972, 3090, 2954, 3973, 3091, 2955, 3974, 3092, 2956}], 
      Line3DBox[{2957, 3589, 3143, 3618, 3445, 3446, 4106, 3231, 3322, 3617, 
       3144, 3620, 3447, 4047, 3930, 3232, 3323, 3619, 3145, 3622, 2437, 3448,
        3233, 3324, 3621, 3146, 3425, 4071, 3304, 3305, 3234, 3623, 3896, 
       3975, 3300, 3770, 3771, 3769, 4132, 3768, 3797, 3093, 2958, 3976, 3094,
        2959, 3977, 3871, 4014, 2960, 3872, 4015, 2961, 1967, 2962, 3978, 
       3095, 2963, 3979, 3096, 2964, 3980, 3097, 2965, 3981, 3098, 2966}], 
      Line3DBox[{2975, 3104, 3986, 2974, 3103, 3985, 2973, 3102, 3984, 2972, 
       3101, 3983, 2971, 4018, 3875, 2970, 4017, 3874, 2969, 4016, 3873, 3982,
        2968, 3100, 3820, 3819, 4145, 2967, 3099, 3592, 3239, 4124, 3736, 
       3298, 3307, 3306, 3427, 3151, 4072, 3426, 3328, 3238, 3452, 2446, 3633,
        3150, 3630, 3327, 3237, 3451, 4050, 3933, 3631, 3149, 3627, 3326, 
       3236, 3932, 4049, 3450, 3628, 3148, 3624, 3325, 3235, 3931, 4048, 3449,
        3625, 3147, 3590, 3837}], 
      Line3DBox[{2984, 3107, 3989, 2983, 3106, 3988, 2982, 3105, 3987, 2981, 
       4021, 3878, 2980, 4020, 3877, 2979, 4019, 3876, 2978, 4146, 3823, 3822,
        4147, 2977, 3773, 3821, 3772, 4133, 3953, 2976, 3803, 3161, 3593, 
       3160, 4051, 3594, 3742, 3331, 3159, 3635, 2076, 3643, 3456, 3741, 3330,
        3897, 4107, 3634, 3158, 3641, 3455, 3740, 3329, 4075, 3157, 3632, 
       3156, 3639, 3454, 3739, 3915, 4074, 3155, 3629, 3154, 3636, 3453, 3738,
        3914, 4073, 3153, 3626, 3152, 3858}], 
      Line3DBox[{2993, 3109, 3991, 2992, 3108, 3990, 2991, 4025, 3882, 2990, 
       4024, 3881, 2989, 4023, 3880, 2988, 4022, 3879, 2987, 4134, 3775, 3824,
        3774, 3825, 4148, 2986, 3804, 3171, 3798, 3170, 3799, 4140, 2985, 
       3467, 3169, 3301, 2084, 3428, 3336, 3465, 3335, 3168, 3645, 4095, 3900,
        3651, 3463, 3746, 3334, 3899, 4109, 3644, 3167, 3650, 3461, 3745, 
       3333, 3898, 4108, 3642, 3166, 3649, 3459, 3744, 3916, 4076, 3165, 3640,
        3164, 3646, 3457, 3743, 4152, 3859}], 
      Line3DBox[{3007, 4033, 3887, 3006, 4032, 3886, 3005, 4031, 3885, 3004, 
       4030, 3884, 3003, 4029, 3883, 3002, 3954, 4028, 3826, 3001, 4135, 3776,
        3811, 3813, 3812, 4143, 3000, 3805, 3806, 3581, 3597, 2582, 2999, 
       3346, 3468, 3347, 3245, 3934, 4061, 3480, 2998, 3344, 3466, 3345, 3244,
        4110, 3478, 3477, 2997, 3342, 3464, 3343, 4027, 3243, 3475, 3474, 
       2996, 3340, 3462, 3341, 4026, 3242, 3472, 3471, 2995, 3917, 4077, 3460,
        3339, 3241, 3841, 3850}], 
      Line3DBox[{3027, 4040, 3892, 3025, 4039, 3891, 3023, 4038, 3890, 3021, 
       4037, 3889, 3019, 4036, 3888, 3017, 3946, 4035, 3827, 3829, 3828, 3016,
        3951, 4141, 3807, 3792, 3793, 2849, 3015, 3366, 3367, 3252, 3365, 
       4064, 3921, 3014, 3362, 3482, 3363, 3251, 3937, 4063, 3497, 3013, 3358,
        3481, 3359, 3250, 3936, 4062, 3494, 3012, 3354, 3479, 3355, 4034, 
       3249, 3492, 3491, 3011, 3352, 3476, 4096, 3919, 3248, 3488, 3487, 3010,
        3839, 3861}], 
      Line3DBox[{3035, 3132, 4002, 3034, 3131, 4001, 3033, 3130, 4000, 3032, 
       3129, 3999, 3031, 3128, 4149, 3831, 3830, 3030, 2021, 3794, 3780, 3781,
        4136, 3894, 3782, 3267, 3381, 3380, 4115, 3668, 3127, 3516, 3515, 
       3266, 3379, 3378, 4114, 3667, 3126, 3514, 3513, 3265, 2336, 3377, 3666,
        3125, 3512, 3511, 3264, 3998, 3376, 3375, 3665, 3124, 3510, 3509, 
       4113, 3263, 3374, 3373, 3664, 3863}], 
      Line3DBox[{3041, 3136, 4005, 3040, 3135, 4004, 3039, 3134, 4003, 3038, 
       3133, 4150, 3833, 3832, 3037, 2031, 3800, 3783, 3784, 3947, 4053, 3785,
        3303, 3179, 3682, 3275, 4139, 3310, 3309, 3429, 3178, 3680, 3387, 
       4066, 3274, 3528, 3527, 3681, 3177, 3678, 2352, 3273, 3526, 3525, 3679,
        3176, 4082, 3676, 3386, 3272, 3524, 3523, 3677, 4117, 3901, 3674, 
       3385, 3271, 3522, 3521, 4101, 3675, 3175, 3864}], 
      Line3DBox[{3046, 3139, 4008, 3045, 3138, 4007, 3044, 3137, 4006, 3043, 
       2040, 3815, 3786, 3787, 3788, 4067, 3948, 3582, 3284, 3737, 3299, 3913,
        4058, 3311, 3431, 3188, 3430, 3393, 3283, 3942, 4057, 3538, 3705, 
       3187, 3702, 2369, 3282, 3537, 3536, 3703, 3186, 3699, 4119, 3923, 3281,
        3535, 3534, 3700, 3185, 4084, 3696, 3392, 3280, 3533, 3532, 3697, 
       3184, 4083, 3693, 3391, 3279, 3842, 3848}], 
      Line3DBox[{3051, 3141, 4010, 3050, 3140, 4009, 3049, 3834, 2906, 3048, 
       3949, 4041, 3816, 3789, 3817, 3047, 3808, 4142, 3206, 3583, 3205, 3606,
        3755, 3926, 4088, 3204, 3707, 3203, 3723, 3544, 3754, 4068, 3399, 
       3202, 3706, 3201, 3721, 3543, 4126, 3753, 3398, 3200, 3704, 3199, 3719,
        4059, 3943, 3752, 3397, 3198, 3701, 3197, 4122, 3717, 3542, 3751, 
       3396, 3196, 3698, 4102, 3903, 3955}], 
      Line3DBox[{3056, 3142, 4011, 3055, 2055, 3054, 3790, 3835, 4151, 3950, 
       3836, 3053, 3809, 3908, 4042, 3801, 3222, 3802, 3052, 3408, 3907, 4092,
        3432, 3221, 3433, 3407, 3561, 2401, 3220, 3725, 3219, 3735, 3559, 
       3763, 4070, 3406, 3218, 3724, 3217, 3734, 3557, 4128, 3762, 3405, 3216,
        3722, 3215, 3733, 3555, 4127, 3761, 3404, 3214, 3720, 2126, 3732, 
       3553, 3760, 3866}], 
      Line3DBox[{3070, 3297, 2253, 3069, 4046, 3895, 3068, 3296, 4045, 3911, 
       3067, 3909, 4044, 3584, 3609, 3608, 3066, 3424, 3563, 2413, 3294, 3579,
        3578, 3065, 3929, 4091, 3562, 3423, 3293, 3577, 3576, 3064, 4130, 
       3421, 3560, 3422, 3292, 3575, 3574, 4104, 3063, 3419, 3558, 3420, 3291,
        3573, 2566, 3062, 3417, 3556, 3418, 3290, 3844, 3852}], 
      Line3DBox[{3854, 3353, 3255, 3935, 4065, 3493, 3112, 3656, 3356, 3357, 
       3256, 4111, 3495, 3496, 3113, 3657, 3360, 3361, 3992, 3257, 3498, 3499,
        3114, 3658, 3364, 4080, 3920, 3258, 3500, 3501, 3115, 3659, 3922, 
       4081, 3368, 3259, 3308, 3502, 3116, 3796, 4138, 3660, 3661, 3302, 3779,
        2011, 3778, 3777, 3814, 4144, 3117, 3018, 3993, 3118, 3020, 3994, 
       3119, 3022, 3995, 3120, 3024, 3996, 3121, 3026, 3997, 3122, 3028}]}, 
     {GrayLevel[0.2], Line3DBox[CompressedData["
1:eJwV0L8rxHEcx/G3BXcKhaJw+TFQfqTulhPulhvYbmBFkcmV+1IGwsJokgws
BrPdP2BVRvNFis5m4PEdXj1fr9f78+77/XxGNmvV3ZaIWKdMW8RSR8R7NuKT
PijpiijpyvQlN+mbjvXDuhz1tkfsUB+d68fNX/gm9dNeJqKhH+Dr/A/W6Iqf
cnaQn8MhTHS/uE93fEH/Z3dULvJjuJBNfzbikH/Azu6IRd2EXMFJXMaM2Qn/
Zv+RX9HNyFWcxVW8Nusxu5CfcE2X5zewgFt460zO7FJ+xm1dMb0Dzqf39v06
P212I79iIpf4o/TN7Jf503TP7J5v4JncarciH3jHf2L7Lfg=
       "]], Line3DBox[CompressedData["
1:eJwV0L8rxHEcx/H3WfC9gYFF8qNYyEWJgRswuCOnlOFsZGC4U3IMBhKLRfmx
yWAwmQwGm92gmJT8AwZJKIvHDa+ez9f7/fl+vt++nUtrc+VURCxKUhtxJpWG
iDTm0hF52dGncFq+k4hf6WqM+ME+s4yU6iIepdW8jHd2TdIsbfqTOzawXQbN
njFV7x6sYDduYo1s81fnr/mYsz16HntxBhPzPf7mzC0vmPXr8ziAxeq7zT/s
D/V7vmA2xJdxGFeww/yYP+CqPsrX8dNz2er38IzdOX/BLX2c7+KXMxN8n4/Y
XfF3PNAneYv/cMRz/ATzdjf8D0/1Ar/AWbzEonnJf/wH3MIvCg==
       "]], Line3DBox[CompressedData["
1:eJwV0D8ohHEcx/GvxXF/IuVOGXRiUFfudnKz/5nExmBjYjCRhbKQLEoMSplO
yiRFWYQyGJzhFiNlJMrrhnfvz+fz9Ht+T09+bmlqsSEi5pFOROxjpSUiw0dY
k/N8hk25wKOpiFJrxBiPYwKT6LX9JCO+0a8XUbCVeLUpomzvkYc4iSzukcO6
5+lm75ZTvKHX3NcuXyKLLVsHT9fP8Jfn27Yb+cl2yzt6Ny/obe7Oy3u2B362
PfKBXuTl+nfyoV7lF/2NT/Scs4P177AN8Kntg1/1T666u2IbkXdtw3yh/3JN
73L+T76yzfKxbYav9Ub5HQnc6X3+ybncyRXO4B8amDMF
       "]], Line3DBox[CompressedData["
1:eJwVz78rxHEcx/G3yfeoc2WV3HGGkwx3davDTH4uJ8p4AyOrRUlZJNMVGZRs
VzdeKWWkJIOoM1j5A3AeNzx7vl6v76dPn292a2dpuyciqkj3RpxhdyAiwxfY
l3N8g0N5kps4lsu82B9RzEQs8wpWUdLX+Lcv4gcz8iym7HMc6NhHOIscjpKI
dVteLjhXlZ9to6mIO4zhRB/nmm+DzuTlU9sDP9keua6X+MP79mxF+dz2xi/6
O1/pFT7Qp/la/+JXfdi933LDttC93zbPTf2P2913O9ORW7ZNvrRt8K2eyInv
n5zCva3gnyYwhIYtjX/eTy9Z
       "]], 
      Line3DBox[{1810, 1945, 3960, 1811, 4013, 1955, 1828, 4015, 1966, 1839, 
       4017, 1976, 1849, 4019, 1985, 1858, 4022, 1994, 1867, 4028, 2903, 2003,
        1875, 4035, 2817, 2012, 4144, 1884, 2820, 2021, 1893, 2872, 2873, 
       2824, 4053, 2825, 2030, 1902, 2529, 2530, 2257, 4058, 2267, 2860, 2039,
        1911, 2384, 2781, 2385, 4088, 2231, 2268, 2423, 2047, 1920, 2400, 
       2561, 2401, 2242, 2562, 2725, 2054, 1928, 4091, 2411, 2792, 2412, 2249,
        2740, 2741, 2060, 1936}], 
      Line3DBox[{1812, 1946, 3961, 1813, 1956, 3970, 1829, 1967, 1840, 4018, 
       1977, 1850, 4020, 1986, 1859, 4023, 1995, 1868, 4029, 2004, 1876, 4036,
        2013, 3993, 1885, 2904, 2022, 4149, 1894, 2823, 2031, 1903, 2874, 
       2219, 2827, 4067, 2828, 2829, 1912, 2875, 2121, 4142, 2831, 2832, 2855,
        2833, 1921, 2402, 2424, 4092, 2128, 2243, 2269, 2425, 2270, 2563, 
       2413, 2726, 2136, 2250, 2742, 2744, 2743, 1937}], 
      Line3DBox[{1814, 1947, 3962, 1815, 1957, 3971, 1830, 1968, 3978, 1841, 
       1978, 3983, 1851, 4021, 1987, 1860, 4024, 1996, 1869, 4030, 2005, 1877,
        4037, 2014, 3994, 1886, 2023, 3999, 1895, 2905, 2032, 4150, 1904, 
       2826, 2040, 1913, 4041, 2830, 2048, 1922, 2876, 4042, 2129, 2836, 2838,
        2839, 1929, 4044, 2137, 2575, 2577, 2745, 2578, 2793}], 
      Line3DBox[{1816, 1948, 3963, 1817, 1958, 3972, 1831, 1969, 3979, 1842, 
       1979, 3984, 1852, 1988, 3987, 1861, 4025, 1997, 1870, 4031, 2006, 1878,
        4038, 2015, 3995, 1887, 2024, 4000, 1896, 2033, 4003, 1905, 2041, 
       4006, 1914, 2906, 2907, 2908, 2909, 4151, 2834, 2837, 2835, 1930, 4045,
        2251, 2576, 2252, 2747, 2258}], 
      Line3DBox[{1818, 1949, 3964, 1819, 1959, 3973, 1832, 1970, 3980, 1843, 
       1980, 3985, 1853, 1989, 3988, 1862, 1998, 3990, 1871, 4032, 2007, 1879,
        4039, 2016, 3996, 1888, 2025, 4001, 1897, 2034, 4004, 1906, 2042, 
       4007, 1915, 2049, 4009, 1923, 2055, 1931, 4046, 2061, 1938}], 
      Line3DBox[{1820, 2143, 2144, 3965, 1821, 1960, 3974, 1833, 1971, 3981, 
       1844, 1981, 3986, 1854, 1990, 3989, 1863, 1999, 3991, 1872, 4033, 2008,
        1880, 4040, 2017, 3997, 1889, 2026, 4002, 1898, 2035, 4005, 1907, 
       2043, 4008, 1916, 2050, 4010, 1924, 2056, 4011, 1932, 2253, 2254, 
       2255}], Line3DBox[CompressedData["
1:eJwVzr0rBXAYxfGDrrc7XP4AAwolys3bRBZKLNeIRRYKm9V4R5tsShaFLLIa
WW1einRjMlgs6uZzh2/POc85v55f78ZeZbcpyQoO25Jie9JTTBYwj3t+uyP5
6kz6upItuqpXsD+zC+7odfvPUvLBr9EHOnUc8T/8jc6yWdN5tVui9+W/qPLv
/JPsXG+WfsMMduTfGPCXYfef5Scoy8awKathSNaqU8AUJrFq/4IWuhkTGMeI
bsX+EYN03f1F+qFxh//j5+g7lBtdb6bpW1z746h5iSu63zzFBd1tHqOEfyT9
K9s=
       "]], Line3DBox[CompressedData["
1:eJwVz7EvQ1EcR/GfSVtSrwZDE6IkoolER/baujCzkDQRiYpITBoknqE1YcNW
Rrr6Mzq0i6WLpZOxi/gYTs79npv7mpb2GzvHExFRw24mYohGNiLPe+jjxB7w
10zEhfO3czEXkfABLrV5O5tEXDlfY6QvaLNcx422ZKd8ix9t2Z7jI/R8u6Wv
am2+w1gv20UeuT/le31de+BH/GoVe9pvLzqf40nf0J75BZP49H5TW3HfREer
2q/8hvC+wFvamvsU7/a2/cFD77v//xOHUxFn+AOhTSZl
       "]], Line3DBox[CompressedData["
1:eJwV0D0vQ3EYxuHHII42clqGDhI0IoJaeiapnRmJzVCDRahYbEam1kY3bBjp
JEGsvgCfwNKQNCwWLsMv99uT/0lOub67stMXEevYSCKq+YiUdnMRH5gsRHzS
ZCAisxVtPfnrf5Nn7N/8hL1rG+dH6BZe8Z5G7A1GvPHHtEen3JToNpq6WblF
T/Cjm5Pz3h3l93Gqr+rOaBu/ukweclPmD3Cur+ku6CUS3Pv2om7afogr3ZJ8
TW8wjGc3y7p5+xFudaty6u07voMxrOkyewsPcl0uunnkn1DBpm7B3saL3G9v
6Br+0x8ieyvd
       "]], 
      Line3DBox[{2414, 2271, 2427, 2272, 2139, 2428, 2585, 1940, 4093, 1799, 
       2276, 2752, 2277, 2146, 2431, 2588, 1951, 1823, 2281, 2754, 2282, 2149,
        4047, 2436, 2593, 1962, 1835, 2287, 2756, 2288, 2154, 4049, 2442, 
       2599, 1973, 1846, 2295, 2758, 2296, 4074, 2161, 2450, 2606, 1983, 1856,
        2300, 2760, 2301, 4076, 2166, 2459, 2615, 1992, 1865, 4077, 2309, 
       2762, 2310, 2173, 2468, 2627, 2001, 2931}], 
      Line3DBox[{2579, 2748, 2750, 2749, 2138, 2426, 2584, 1939, 1798, 2274, 
       2751, 2275, 2145, 2430, 2587, 4094, 1950, 1822, 2279, 2753, 2280, 2148,
        2435, 4106, 2592, 1961, 1834, 2285, 2755, 2286, 2153, 4048, 2441, 
       2598, 1972, 1845, 2293, 2757, 2294, 4073, 2160, 2449, 2605, 1982, 1855,
        2916, 2759, 4152, 2917, 2930}]}, {}, {}}},
   VertexNormals->CompressedData["
1:eJzMvHk0lm0XPmyIlJCizFOIUIYoGbY5FIVKyJghSYZKksgQMhaJZMw8ZcxY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    "]],
  Axes->True,
  AxesLabel->{
    FormBox[
     StyleBox["\"x\"", Bold, 20, StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox["\"y\"", Bold, 20, StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
     "\"\\!\\(\\*SubscriptBox[\\(T\\), \\(11\\)]\\)\"", Bold, 20, 
      StripOnInput -> False], TraditionalForm]},
  BoxRatios->{1, 1, 0.4},
  DisplayFunction->Identity,
  FaceGridsStyle->Automatic,
  ImageSize->{899., Automatic},
  Method->{"DefaultBoundaryStyle" -> Directive[
      GrayLevel[0.3]], "RotationControl" -> "Globe"},
  PlotRange->{{-20, 20}, {-20, 20}, {0., 18481.220164099952`}},
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02], 
    Scaled[0.02]},
  Ticks->{Automatic, Automatic, Automatic},
  ViewPoint->{1.3, -2.3999999999999995`, 2.},
  ViewVertical->{0., 0., 1.}]], "Output",
 CellChangeTimes->{3.856784239832736*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.8567839001093674`*^9, 3.856784242665948*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot3D", "[", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], "*", 
    RowBox[{"Exp", "[", 
     RowBox[{
      FractionBox["x", 
       SqrtBox["2"]], " ", "+", " ", 
      FractionBox["y", 
       SqrtBox["6"]]}], "]"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"x", ",", " ", 
     RowBox[{"-", "20"}], ",", " ", 
     RowBox[{"+", "20"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"y", ",", " ", 
     RowBox[{"-", "20"}], ",", " ", 
     RowBox[{"+", "20"}]}], "}"}], ",", " ", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<x\>\"", ",", "Bold", ",", "20"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<y\>\"", ",", "Bold", ",", "20"}], "]"}], ",", " ", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(T\), \(22\)]\)\>\"", ",", " ", "Bold", ",", 
        " ", "20"}], "]"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8567840143572216`*^9, 3.8567840375964108`*^9}, {
  3.8567842205228477`*^9, 3.856784223522581*^9}}],

Cell[BoxData[
 Graphics3DBox[GraphicsComplex3DBox[CompressedData["
1:eJyUvXk8lU/4/29pQWQvlC1rRVmKFpyTUlJJ0kKWbCXtSUXaSBEVEiUKRYuo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   "], {{
     {RGBColor[0.880722, 0.611041, 0.142051], EdgeForm[None], Specularity[
       GrayLevel[1], 3], 
      StyleBox[GraphicsGroup3DBox[{Polygon3DBox[CompressedData["
1:eJxNnXe4FEXTxXd3Zu7uzOzuIEExZzEhioJgFhAzKJjARBQUxYCRZAJJimLO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          "]], Polygon3DBox[CompressedData["
1:eJw1nGOgJVfWhuuei6M653Rs2zY7djpWx+lYk0xs2+7Ymti2jUkm1mRi29/z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          "]], Polygon3DBox[CompressedData["
1:eJwt1wm0j2UeB/D3Wi7u4lou2bKUdIbGdrOVJRQlqajJEupSd8LFTJxSlsqV
CGMYuyZNtmlSyHKmZMoyiuqUSxoRJXPK1ExNTUWW+fzO65z7Pe/7/T7f3/I8
//d93uc2KhzTd3SZJEk2QHn4ICdJjmckyRsVk6Q53IUXVEqSfKbbMpNkPvw6
O0k+rOzqfiaMEHiC7wNaS3yQ8ZVim+UlSWX4oEKSDISn5N9v7BLaSXwcbKV9
SutO+1idh7OS5IlySbJOvpq0z3kehC18x/hq0E7gv4XNtOO0/er2U3cKrBdf
tUqSnKE/zfNzZjqvCfjLcs6SewrPMLWukSsfjvEVw1q+o3ynYSZ+Wix78jB+
DubQMsDUkon4WZiNX+BzSR7Ff4ZZyDmav+QR/B/6exyZB2XhkD6K1d9knW/C
J0ARX3W9fCJ2FKwR+zGtGu0oPhJW047QDsg3WMy4gAbXyNcM5hsv5Ksvd1Zu
ktQS+yX+COwy9k+xDflK3A+g1eIry1eb7xT+KOw2dpJvPF97/R032fl8g/h+
os/g+THmwfcQXkfsv2lT4QDtFO1y/RXpa6R1zhNfn6ch1HK/BNbK+xZfA1oV
fDrMpbVWY4W6j+Pt5Osn33N4E/mK5ZtBH6CXznw30HPxR2Ci2GfxT+W7Fn9R
cyV6PCpuOO9SMZPke0u+YXgD+n16m8b7tNiG+EH9TIp1cR0It8nVA37B1xyy
1X8yehPfWP7NcrYU35+2RfwOD9mV4q7i7SmuLv09NZe4/zt9T6wV7V3aYtou
fHe8C7S9tAW0bfjrMC4r/V0fNIdOMJTWmG8/X9/4nfRZSqtF24cvFPsG/iZc
QSuNtYOJfAdoTWgH8DsqpHOMuf5Pz2vwy2Cl3jfihXwdzGmb+hm0sbQWtMM8
g2GW2MNiJ1uDOtZggzW4F7rjX+akz1g8a6fkOIW/Sc+V6wReKN/z8rXNTde8
O9+dYtvgl+m/Hc+78J2xE2rcL765+/20mXx9+UbQ21mPGvaiKTAE/4z+AK09
nNTT53gvdV61fovUXgA98JvVmOF+Drxg7K+xz8EgfX1NW65GF54+4repu1bd
B2i34NfTy/GUh7+osTFqwrPGv429RI6VajwU6yf2M7ELjN3NM4T+iXqbaQ1o
1WhXuhbr/1o9t4XB5tFU7Dzrd691qWe8Et8Fsa/hneBuYyuz0/WP3+Fl+dbD
VXor5a0u32S+OvrZj7el95ZnF/TW8zTaOljl/jztKejE0waauN8hLt88Jqm5
jK+UdoN896m1FH8GDtB60O6nLce36KVQvv3096GrXD/QW8l1n97yzfs0/hXf
Zfr7ivYvaMH3X3X+KFdtaC7fTJ7vaM/GHKAFbQatsnV5Dq8Cl9Nm00r57rJu
98B49d+jfU9bzdMIGkKRGt/SlruvCVeKnR7vB72bHo5Clp766+8HvrU8V8Ra
883n+1W8y/LfmZ3mi7w/8v3ZtQl05ptnrKr+VuLVQ6fNpeXR/oRXhca0Odnp
Hh3vdLzbA61V+9j7aM/zVIvafL/j+0mNF6Jf6EL7A+1tvtN+m47Ri9jWYs/p
u55818jXFs7E/gwF7ovMrbaxs/EMQZFnciTtvJx1xe5V4wf5OsTeQL9V/m9o
S42Xh8zYO/i+p5813lHORvEh5Jkt3x3WfI8+boN2fC3hfOy7eI6xCTxz4G28
hH5GaA+5GsUeI0+RfJXpl8Y3Id5NWn9aRVo9WnlaM1p3WnxsC8Sulu9I1NTb
ePIq/Av9V/IbfsxzOM4rYiuJLRB7o9gKtE5iJ9NqmO/OrPT7MJL2Sk76HZpG
K4Feeem+E/vPOzz74Je0fbQx5nRY7Y+gG62Qf4AaY+P5gOE89eV7X28F7r9Q
a7uaJXpsJvaYXMvE3o8v5GsltmfsS3CjfHlwUOxQ2K5+Bb698hSLPSRuKHTg
6SK2Uvxe4jrJUVWNQfFM4pvodcTeznMT7+20ZnK8r5fltPKwUP6z+s23flPj
rCJ2I6013BLvOe0MbQPeCnrTlsUZROyL+KUxP9qiOPvwvRIc+sR+EGck2ib8
ariV9kx2+k0e5TpV3ZYZ6drvxHdATl76PRzrmgm73feKs5jY9cbL0XbiN8b5
h7Yuzkji18UZJ+rQFtPK8u3Ae8II2ku08/ENwDvCoHheaPliX8IbQBvaEtp6
a51hrUqtX2trNVdcFfkO8QyDRXyH4j2nfYQPj+837cOoAb/HK0A8qpMv7kOr
8HyoAY/FNwVeY+hs/IIapfo4CBnW5Lr4tvt9C3jKwHYx18WzIN9aYxm012Mv
gCG0NbQkzgqxB8V3GV1N6ypftjn0U6ebZyO/cnq+iHNGbl56FvmN66u56b53
hLcrNKZd4JlnfADex280Va7q4rvK01e+THp7WgJ1XbJjL6R9jZeDBfgZc6lu
7Am5qojtKLaP2HJxluOpCEv4ysAlfE9mp3vOsovrFOt1TzwHfIvcn4/vPF8J
XwXa4jhgx17uMo32H7Hz8dz4PWmPxf8GcRbDm0J32gpaFq2p+1q003r5Jt4h
eAYvxAea74yc9Bsc3+Lhmen5MTMrPU/FuSpbX+/wj4m9Kc5u7m+CUfEdjv+F
xJcR1zW+L37Lq3lq0rbyNIPr4xwb84izIH4zjI7/uS6e9+Lcl5WXnuVGu1aE
PfH+RU2+jcb/Bttjv8tLz4vFrrVz0r4W5aXvU7xXW2krrP10/dfUSytj/wcn
qLmq
          "]], 
         Polygon3DBox[{{3015, 3014, 3881, 2199, 2200, 3882}, {3229, 2166, 
          1836, 1837, 2167, 3230}, {3833, 1967, 1837, 1836, 2903, 3791}, {
          3794, 2915, 2735, 1261, 1662, 3810}}]}],
       Lighting->{{"Ambient", 
          RGBColor[0.30100577, 0.22414668499999998`, 0.090484535]}, {
         "Directional", 
          RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
          ImageScaled[{0, 2, 2}]}, {"Directional", 
          RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
          ImageScaled[{2, 2, 2}]}, {"Directional", 
          RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
          ImageScaled[{2, 0, 2}]}}]}, {}, 
     {GrayLevel[1], EdgeForm[None], 
      StyleBox[GraphicsGroup3DBox[{Polygon3DBox[CompressedData["
1:eJw1mgm0VMWZx+973bdf9+3u25hMxBVZRNxiopLMnKOiMaPiQhRGzUxmJhrP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          "]], Polygon3DBox[CompressedData["
1:eJw1mXm4ndMVxr9z7z0n53z33nPREoqQmIeqoMPzmKmZemirM+ppFZXBGGMl
xraq5hiqNc9EBioRSiOJhJiKTGLOKBGRmCX09+t7+sd+zl57WHt/e+/1rnet
0/eoQYcObCuKYnSlKDr4vb5ZFAdUi2J75EFdRbFhWRRDexXFc/S93F0UKzqL
Ynp7UbzSHvndWlH0pjxL/2J+j2dOf+Z+Rfkx/TvXGUupsMhhyNN6iuKWRlGs
RB7BWmORZ9JfRd6Feh/afsFGfo6++1jrYdqm099O/0+Yvw3632ftpZQFyO9R
tmSt5bZRf5A9PMLYMbQ9RL0/OubyPbchD+NbBjDmM/pfZvxy+t5F3pC+ZciL
qX9I20zqM/xG5H6UQYzvg44L2NsjrP8A+/sZbVX6fsm3jKbeCx1Xs8+PmT+H
ua9SZtE/j/Hr0N+Xte/nW37B+FOon4KOLdB3L+VUdO/M/LMZO5E5jzP3Ccok
6osot3MWH7T29xH6Z6vbPXZn//atRN8AdN1PORN9u6DvD+hb4pkwf0XrfOay
9kH019jTG9RXsKfz+L2C+f2b+d7NmbseY85HPpr9PoQ8hPmvUd+c8e8z9y3m
vEL9n4wfSd8oysPUp1CepD6RMpX605RJ1CdTnqF+Yz134x2tT30we9yhkjfg
W3iQMSMY+wDlIepjKaOpj6GMa92337Ip+/sz+zsB+Yu23Jl3t4I7f5i+lcgf
Ud+XttVqeV/vsOe+yOPp34c1u6k/yfov8+1H0t+FrhdoW8Lcq2jbDv03MmcE
e3sJ+afIG3EGM5j7LDpPZOwxtH1A30p0TkPXRpT32qNjHvrOo39d+qqMn0Xf
OchrIXcgz0R+C3k09UvRsS31n1Cmon+6b4x6J2tcwfjXuMMLscOx7Odz3w5j
vs2+DqV/U+Z/i/1/TXuh/zP6X6V/NPVPaNuWvmHoGOn+kR+j/hX766F+CKUf
8+egfxn6N0F+nH7BYHXqE9jj89SPQEcn37MVOoYgv86Yu+jbHfk+5NGU8chn
UXZi7bUYfwTj70D3a4w9BpV3Uv8bZQFrX8SYG6h/wR5Pp39f5B/yPU3WvBr5
dcZfxH6+h/wh8lP038rY65gzvz06rqf+KGUY9XtZ/zHq97CfE6uxucG+FeYM
RN6R+Ts0Yq9iwXHaN/VPxSPWHcH8PZg7szu25Z7m8y2jmjm79dC9EHn7Zt7G
PNpGeTadsY1TKXcz95tdeUvueap40Zm1jqXc1J3zWUr/9+m/ppnzHM5+juV7
t6R+Pnua3RZMm8q+BnYFi8VAsXAB/eej60LGD6K+Fjp/53rs6Tjmf873nobu
dWn7iPr07mDZpy382bord7mCMVMYfw7yB8ir833TkO/pzrdcjr6R9H3CvJOq
udPvsN5gyiTG90a+nz1tzPjByBsx5o/Mv4FyCPUn2d+izui7Xfwocj6+Ed+K
NjIf+Qz0Pd8WDH4EfZNp+zd9EyhPUT+I8ffQPwOdj4qXjJnE2ImuSf1AMaiS
O/Quz9T+6NuV8VczfkP2MI763owpqX/F9/wBeT/9Uz0+6CzkRfX4JjFX7F3a
er9fMv5s+tdH/oz6XYwfgNwbeSD9+zNvPuUbyL9Gnsj6MzrioxYi31PL3ddY
717qY2i7H/nttvhH7f3Fjsxx7nh9UntszPfgGXgWYu6R3cFEsfGdlj8Vc8Xe
uS3/qP9V9zfY47nN2OfDrD0KfXtSf8A7p68PY072fFlvXfa1HvIq8YIzuLSM
TTt+LvJ1jfSL3/264vuWoGMC/QfrD1pvtWM1bKwzffqMy8rYyx3UTyuCp3Mo
d9WCB9qD+D9P/0nbM834DH3HstZ5+t60fd+8b392d3yrd7iAuX+hbRn9GyM/
x3pHo2MJe/8C+Rn6d6vHfvR5+r5f0bY69ZdZ7x3GvtIMV9mJtqu0/zL1U1l/
a3TPRz64Ghu5FvmaRvZ2IG2z0P1CLf5gGWu+SH12mbdXMGaNMmMcu1c1/nYG
8j7Ud6O8WmZ/9slvtHHfoe/xlGremxghVrxOvRfnO4ff3ZGHMH6bRvym/nP/
avzbt2hro29PfQby22X6/Aa/pYaOvevBQ+3Db57Dvl+t5Sw25v7+VQ0/0z5+
VA826zP0Hf0oj1bjc/+P11+2x6fqW/VXq9pjc9re8Hp82yj0D+gMH/AtyVHk
KofVY4v6HH3PGpQbqPcX0+r55n3qwR/PYkQttnQZOh+g/vUy3GJCkfuRP8g1
PaPhjG8w/+ZG8FA818f+jx/W4nvlD88zdwjj7xOLGdtB/37VcJxdWHs71tsX
+U3kA+rhVmKC2LAQPUdXw4EX6d/Q8YNqOI/8S44wzTFt4Q7fpQxry5rDekW/
b8E9y5PfruXtiGHv1IKPs1nvSvmq2CvXpu9SORX1o9D/BL+PU/oy/wr2NJKz
WasSfNSn6dsuQO2u1JfTfzzrDW2LP1zKvJfQtRfj36e+OW2TGbMOY4YxfmAj
WKsOMfbkzvB8+f457P/bjRYWVuNr95PTUV+btnn12KvY+WIRPuwd6Fv1+96N
4+W++ix9l+ej79bn6HsW1HM36tSfHVoPdzu5Gp82kb0815Ez8Wy8H21HPBaX
T5LTFbEpsX4lc86oBgMLvuVN5uzSste3auGbckVjIGMh/b9Y+Z8i/GkhOnet
RId4eV0zb0XOK38/pB5fM4i2D+n/mHJCNXeu/5Qva+t703Ytc1cwfv9K3rz8
Tf7s3o0JjA1ubWSf7lfs/hK83ZI5fSrx90MpvelbjNyXuWtTNqD+CWfy+2Zw
Q/wQE75WBqPFavnFkez3n2X8rv73sK7wCXUvZ/6xzXA8uZ4xzm7d4Txyn/Fi
IPLFjfii9eUT6Fklx6iHE8uNL6RsUE2MMIC5/0ZejHxnR97jWMbOZL3n0LGV
HIcyvZL73KIen6/vNyb8AfPPZb1Z9H0q3zS2rAXPR3JM02vhI3LjvrRdxNw2
vnenemJS/aHve1KZM/PsxEix0n7xdD5tN9fCOXboTgxkLPSe9mT8gTyvFvs8
XKzR59XD6eX2xmDGYh935Dz1MS8xfrNKfM/UMrHkUjkM9T8147uMcYy3h4np
8jPmj6vHBrVFv9H5xjzGPhtWc3/trP+demIMY413KRNY7ynmHyJ/KMMFlrBe
rzLx+NNl7sS78f1qf/vWE89NructuYft68FDuYc+S9/VxVu8qpqYRD41iDP4
vC05AXMDvr9j2hKDHN+M/elLjFmNXfUnw6vxIfqSTctwfduMR5bTf3k1mNSn
jH+4rhqfpG8yntb2P2/xe/m62K6NGw8/S/+qavawTnf2Z+7CmMDYYDN0vlFE
p/HNapRrqok5jAfln2KXNnt3M/G4sYyYeWcznEJuIZ6v2Z2Yz9hPDt67OzGe
sZ45A9/LbORaLRx5k+7EfMZ+Jl20127u7xb2dHWReEFMEBv0OQNa/EZu14+2
p+vh7HL3aZzvj5rxSfomfZZ84tkyXFxONKVMzGLssqrF98w5mHsw5tCe53YF
qz5r8Vk5mFxsM9pO6Eq+RKyX88p9tSltS87n9xgzGDvI+Ycy/uJm5ppzmMt5
blAm17JVW+5T/mTuQR85D3mLRt6mb1y/4xvW1p6q520PaQQLxPj76rF5bV98
Mb4dR/miIzHTeYwdW0t+QYwZR/003vRNZWJYY1nj+dvKxPzG/gtq4UL6cH25
eKZtah/ayfJafKM5BXMLxk9X8W2TK4mHxTyxT/vXno3/vMspleQTzFcNLxLT
Gw+IX8bmxvDG8mKS9qmdilXmh4xLjRmNHeU4ch1jqJHUzy0TmzUryZ943h+2
hwN6XxvX4/v9Pr9zVBluKkdd2UiOx1yPnFz8FkPEkmkt3+C5e/5irPmFbzbi
G/WRs4wtG8Fq8yHmRcQ88ULcEAtva+St6dP0beYP9YO+Md9avUwuZwxqL5Hb
18JlxPwpxgBl9rMJ5fkyb963L775no0vP26PD/a9GdPKA8QEscH34t28wP5u
LsN/9DWXlIkP+9RzdubwLqftyjKxkTGt8bQ+U98p5xI/9IH6Qn2U9r1dPVju
mXq2+jj7xrZ83x1lcjfGtKc3EiMbKxvjmb8Q08V2Y5QRcgM41KgiOS/xWZ9u
LD+mjK+XX8nVxDDzsHJIsecW5ON6JUZz/1e2Yreb0d9TSfxm/KUe9c2qZL0H
KR91JMcnvutv7LPNvofK+C5tStvyDrwLYzTv6zTWfLxIjtL45h+15HL0lzfW
8v7EJmN0Y3X5o/G5nFRuao7vr43oM/bbqSe5gfNaucjT0f9EkRyAfMWYU34v
z5/buj/vUxs3l9iPsmYl9q2dG4N5N97Rf+TEXeG+4+XnzXBoubQ26v00sLFL
q/E5+h7fn29TzN6jM/xo5874FH3Lk+zhN43EEMYSxitvFsnBmYszf70Q/UUl
fEWfahwhR9TXGo8Zq6zWyk2KSb7Xv5XBqhPFJ/pupfy6MzHo6+bQaolNjfH1
B7u28kHGcMabs1uxnd8j1prTM7fnHo2/jMPcu/xXLm7Mb+xvDG5+4u5aYnN9
kLkr8276plm1cCtzFrNryZEYo8rpd+tJPsBclHdsPtw9++2DO/Itvqfbipyf
53hCmT59kHlw78X7MYdnLs/8l77lFuRVjezZvYt/O1IfWua9mNPv39JnLsEc
4zadsc+/t4ffyfO0EW3FNvFvRjP5Q/OI85qJJ8yPyQHkAuZvLyqSMzE/JZ6Z
WzWn369Mjt9c/yUdrf8TOoPL7s99Gn8bm/uGfcvtLUyVkx7Rig/870QOJZcy
pyyW6lP0536fusVobeJ2yisd4fTyY+MB9+F+/K/h0Ga43k2t9zOzGXx4hj0t
bgaTxWbt/fCu2JC2ZD7jKOOxnsRx+vi9euKP5SZiktgkhoqlxgTycTFJTBG/
+vbEZ+m7xK+NehKvG3Nov5v1JMYz1jNfcGIrX6bf1/8bK4uZYqff9+OuYJhY
5ps6qCf+x1yMmCP26L+MPX7bCF5c0Cu5fm3Y/LVv1rcr3h7WjL/SF3uGnqVv
yrflm5Qv+P+G+sRMsVMb0pbEt03R/4b5pFrOyLP6LwPz8bM=
          "]], Polygon3DBox[CompressedData["
1:eJwl0j1IlXEUx/HT283KupPQUvJoZIQ0SYtiGphBRSgYtFhcqkkMbXAIjIKg
hhQhymjS3oiMBAfRQbIEMXoZypdezElvUC0OgVN+Hu7w43nO9//7nXP+z71J
7nJz+8aIKKMtdGtXRLmXD9sjDhdFnCuOuIvVYAvYlR0RTdmIYbxvc8QN7MK2
iGrsKla9ISKfiVih1p0RzbIPeYb0+sjfok74xp2P0W99J7FZ+q7+Ri83RYzI
nsXmZJ7KD9KZdA9zLpq3SF18n+xzTb8j5v4y4wGek/3KX6v3kn4/qRLP83Vj
/9N+6rpsYZ90rymet9SkHpMf0buIr4evlu8eXi/7A6sxpxwbwrqwvHqAr1Ou
Pd0lvSvfPme3eQ7ZcdH7E/0fU6ez0/LvPY86y6T3ljuJ3cH66JWdxrHn8h2y
/7BGfSt4OmQmZF7wlLh3gj/ja+Nb5Tum3s83Z59EfX2r7+S3nVW38a3JjeKV
fC1mXEq/sz6j6oOUyL7B/uhXZVYv7ynsJrYXm1FX8bXKrjr/4luVYnuogW8l
W3j/jP+155JcGf+0uZPq15STO8B3HF+m3f6E5+03z9vv/D6dsPMjvgXsnXom
U9izhG8dA2RjAQ==
          "]], Polygon3DBox[{{3149, 256, 2913, 2927, 1698, 3380}}]}],
       Lighting->{{"Ambient", 
          GrayLevel[0.8]}}]}, {}, {}}, {
     {GrayLevel[0], Line3DBox[CompressedData["
1:eJwl00lUjXEYx/GngYoMOyvToWPFgsxlnmWKDGXMHMqYmVRIZi0sbFiw087O
sLGyNEUpnTg4h9OKQzoOn/c4537v9/d/7vM+9733/3+HllYUlqdExAfc6RGR
5JT0iAKhsndEf+sqHsz1PIobOJ9vcQHf5RJu5DJ+zE9wVH7OddzEN/kd3+N2
fsCf+Cl/zY4Ykhpx3z28sL7NY6yrMyJeWtfwKx6mNtA1jT5/bT0qLSJHbUCv
iGdyk1pnZsQItTdJv3qX+lt5uPxbbpZz5G651twW6+89Iy7iMmbgEqbjAuqx
A519I8Zzme/P4wYsRR2WoQRterZzMc5iCapxHuewAjXYbUar3lp5K7ZhC8Zh
Mq7jBs7gm77FPA1VWIMCnMQilJt1mpejQ+8pXohSbMZYrMYJHMNHPdf4OBZg
KnYl+8XzsQm5aNY3ia+iEPOwHhuwEavwRU8lH8ZeMw7xEUzBXOTjAA5iHT7r
H8MTcQWzsR9zsNP1K7lFz1ouSmZiJiowC/uSe032AO36ynkPRmNCMiP5D/r4
jfY2z76+lzvkkXKr3C4PklvkNrmf/IuznQPjosi5f5RlH9S0xF/nqFDtoVpu
0qdW7HwtUXO7keU6RykyWEukcxoyk+eIM5IZ7skr/nhzbKObPWLRxUbGT/Y1
8cNFo1P/P4f/AN7WcHA=
       "]], Line3DBox[CompressedData["
1:eJwl0ktXjWEYBuBHtWSxym8wybR+hxFDQzNrRcth4A/gD3SgHEsKJYccO4vI
MZXKoRK1a2eXECYOXe9qcK37ftd+vme/365teyp27d8QEU00bInYISs3RlRR
TQ0nmCuOOClrqeMUpznDWc5xnoy5ellhV4O8QCMXaaKZD2YuyctcoYVWrtLG
NfZ5/rq8wYz5m7KdW9zmDne5x32yZjpkJ110c8COHtlLHw9YNNcvH/KIAR7z
hEGe8sXMM/mcg3a8kC95xRCvGWaEz2ZH5RvGGGeCt7zjfXpfdm6NOGTXpD7F
NB/Tu/Ep7WE2/c4s2ZmR8yykd0v3TvfisB259LyZJbnMV1b4xnd+8JNy/uRH
HC10B3/Xv/oxfVL/px/Xp/SSzRH/naf17XoUuJtY3RRRlmfeZzPOpbLU+bc7
DDv/cs7q/WlWn9Xb9VyRezg36ll9Ra/W5/Xl9L36nJ7ThzxzxHlR79D36gt6
i75bz+Sv/1+uAQuQglI=
       "]]}, 
     {GrayLevel[0.2], 
      Line3DBox[{2934, 3201, 1928, 2933, 3922, 3064, 2935, 3923, 3065, 2936, 
       3924, 3066, 2937, 3925, 3067, 2938, 3926, 3068, 2939, 3927, 3069, 2940,
        3928, 1936, 2941, 3929, 3070, 2942, 3202, 3930, 3071, 3203, 3567, 
       3568, 3204, 4106, 3309, 3072, 3445, 3366, 3446, 2363, 3205, 3310, 3073,
        3765, 3569, 3571, 4072, 3910, 3206, 3311, 3074, 3766, 3911, 4071, 
       3572, 3570, 3207, 3548, 3075, 3547}], 
      Line3DBox[{2944, 3823, 3963, 2943, 1940, 2945, 3931, 3076, 2946, 3932, 
       3077, 2947, 3933, 3078, 2948, 3934, 3079, 2949, 3935, 3080, 2950, 3936,
        3824, 3964, 2951, 3825, 3965, 2952, 3208, 3210, 4025, 3081, 3209, 
       3367, 3368, 3211, 4055, 3312, 3082, 3767, 3573, 3577, 3574, 3937, 3212,
        3313, 3083, 3768, 3575, 3580, 3576, 3938, 3213, 3314, 3084, 3769, 
       4107, 3578, 3581, 3579, 3214, 3550, 3085, 3549}], 
      Line3DBox[{2954, 3826, 3966, 2953, 3827, 3967, 2955, 1952, 2956, 3939, 
       3086, 2957, 3940, 3087, 2958, 3941, 3088, 2959, 3942, 3089, 2960, 3943,
        3828, 3968, 2961, 3215, 3762, 3829, 4026, 3216, 3582, 3121, 3770, 
       2298, 3315, 3217, 3369, 3122, 3447, 4046, 3316, 3584, 3317, 3218, 3583,
        3867, 4074, 3587, 3318, 3586, 3319, 3219, 3585, 4073, 3123, 3589, 
       3320, 3588, 3321, 3220, 2626, 3124, 3590, 3552, 3553, 3551}], 
      Line3DBox[{2963, 3830, 3969, 2962, 3831, 3970, 2964, 3832, 3971, 2965, 
       1963, 2966, 3944, 3090, 2967, 3945, 3091, 2968, 3946, 3092, 2969, 4112,
        3791, 3833, 4111, 3792, 3221, 3223, 3591, 3789, 4027, 3912, 3222, 
       3370, 3125, 3449, 3888, 4056, 3448, 3322, 3225, 3592, 3126, 3596, 2304,
        3595, 3323, 3226, 3594, 4075, 3127, 3600, 3324, 3599, 3325, 3227, 
       3598, 4077, 3128, 3603, 3326, 3602, 3327, 3228, 3913, 4078, 3129, 3605,
        3555, 3556, 3554}], 
      Line3DBox[{2971, 3834, 3972, 2970, 3835, 3973, 2972, 3836, 3974, 2973, 
       3837, 3975, 2974, 1973, 2975, 3947, 3093, 2976, 3948, 3094, 2977, 4028,
        3229, 3230, 4029, 2978, 3130, 3224, 3131, 4048, 3894, 3461, 3371, 
       3132, 3593, 3133, 4058, 3606, 3462, 3463, 3372, 3134, 3597, 4076, 3868,
        3608, 3464, 3465, 3373, 4014, 3135, 3601, 3136, 3610, 3466, 3467, 
       3374, 4015, 3137, 3604, 3138, 3612, 3468, 3469, 3895, 4016, 3139, 3771,
        3140, 3808}], 
      Line3DBox[{2981, 3838, 3976, 2980, 3839, 3977, 2982, 3840, 3978, 2983, 
       3841, 3979, 2984, 3842, 3980, 2985, 1983, 2986, 4030, 3232, 3233, 2987,
        4017, 3141, 3231, 3142, 3470, 4031, 3471, 3375, 3143, 3450, 3144, 
       3451, 2386, 3472, 3376, 3145, 3607, 4079, 3869, 3617, 3473, 3474, 3377,
        3146, 3609, 4080, 3870, 3619, 3475, 3476, 3378, 3871, 4049, 3611, 
       3147, 3621, 3477, 3478, 3379, 2066, 3613, 3148, 3623, 3479, 3480, 4059,
        3803}], 
      Line3DBox[{2990, 3843, 3981, 2989, 3844, 3982, 2991, 3845, 3983, 2992, 
       3846, 3984, 2993, 3847, 3985, 2994, 3848, 3986, 2995, 2187, 3241, 2996,
        4081, 3615, 3616, 3234, 3382, 3381, 4060, 2997, 3383, 3452, 3384, 
       3235, 3481, 4061, 3905, 2998, 3385, 3618, 3386, 3236, 3987, 3483, 3482,
        2999, 3387, 3620, 3388, 3237, 3988, 3485, 3484, 3000, 3389, 3622, 
       3390, 4082, 3238, 3487, 3486, 3001, 3391, 3624, 4032, 3896, 3239, 3796,
        3815}], 
      Line3DBox[{3007, 3949, 3095, 3005, 3950, 3096, 3009, 3951, 3097, 3011, 
       3952, 3098, 3013, 3953, 3099, 3015, 3882, 3954, 3763, 3100, 3251, 3914,
        4084, 3636, 3252, 3328, 3101, 3453, 4057, 3395, 3454, 3396, 3253, 
       3329, 1999, 3773, 3637, 3641, 3638, 3254, 3330, 4036, 3102, 3774, 3639,
        3644, 3640, 3255, 3889, 4037, 3103, 3775, 3642, 3646, 3643, 3256, 
       4085, 3331, 3104, 3776, 3645, 3648, 4086, 3915, 3257, 3332, 3802}], 
      Line3DBox[{3026, 3854, 3996, 3025, 3955, 3108, 3027, 3956, 3109, 3028, 
       3957, 3110, 3029, 3920, 3958, 3111, 3793, 3883, 3959, 3260, 3652, 3112,
        3653, 4089, 3405, 3406, 3261, 3334, 3113, 3779, 4108, 3654, 3658, 
       3655, 3262, 3335, 3855, 4047, 3780, 3656, 3661, 3657, 3263, 3336, 2006,
        3781, 3659, 3664, 3660, 3264, 4090, 3337, 3114, 3782, 3662, 3667, 
       3663, 3265, 4091, 3338, 3115, 3783, 3812}], 
      Line3DBox[{3031, 3856, 3997, 3030, 3857, 3998, 3032, 2009, 3033, 3961, 
       3119, 3034, 3884, 3962, 3764, 3120, 3269, 3674, 4092, 3151, 3786, 3341,
        3342, 3270, 2420, 3152, 3455, 3343, 3676, 3344, 3271, 4038, 3675, 
       3153, 3679, 3345, 3678, 3346, 4110, 3272, 3677, 3154, 3682, 3347, 3681,
        4018, 3890, 3273, 3680, 3155, 3685, 2337, 3684, 3348, 3274, 3683, 
       3156, 3687, 4113, 3794, 3810}], 
      Line3DBox[{3036, 3858, 3999, 3035, 3859, 4000, 3037, 3860, 4001, 3038, 
       3278, 2016, 3279, 4039, 3159, 3281, 3694, 3790, 3695, 3280, 3407, 4051,
        3160, 3457, 3354, 3456, 3355, 3283, 3918, 4095, 3161, 3698, 3356, 
       3697, 3357, 3284, 2750, 3162, 3702, 3358, 3701, 4019, 3891, 3285, 3700,
        3163, 3706, 3359, 3705, 4020, 3892, 3286, 3704, 3164, 3709, 3893, 
       4096, 3708, 3360, 3287, 3801, 3820}], 
      Line3DBox[{3040, 3861, 4002, 3039, 3862, 4003, 3041, 3863, 4004, 3042, 
       3291, 4005, 3885, 3043, 3874, 4040, 3282, 3169, 3408, 3499, 3409, 4021,
        3170, 3696, 3171, 3724, 3500, 3501, 3901, 4022, 3172, 3699, 3173, 
       3726, 3502, 3503, 4064, 3410, 3174, 3703, 3175, 3728, 3504, 4041, 3505,
        3411, 3176, 3707, 3177, 3730, 4101, 3908, 3506, 3412, 3178, 3710, 
       3179, 4065, 3805}], 
      Line3DBox[{3046, 3864, 4006, 3045, 3865, 4007, 3047, 3293, 4008, 3886, 
       3048, 3186, 3292, 4009, 3876, 3514, 3515, 3416, 3877, 4052, 3458, 3187,
        3459, 3417, 3516, 3418, 2116, 3725, 3188, 3743, 3517, 3518, 4066, 
       3419, 3189, 3727, 3190, 3745, 3519, 3520, 4067, 3420, 3191, 3729, 3192,
        3747, 3521, 4043, 3522, 3421, 3193, 3731, 3194, 3749, 2576, 3523, 
       3806}], Line3DBox[{3307, 3305, 3306, 4045, 3050, 3866, 4010, 3051, 
       3308, 4011, 3887, 3052, 3741, 3742, 3294, 4012, 3428, 3427, 3053, 3429,
        3460, 3430, 4104, 3295, 3533, 3532, 3054, 3431, 3744, 4042, 3903, 
       3296, 3535, 3534, 3055, 2461, 3746, 3432, 3297, 3537, 3536, 3056, 4054,
        3433, 3748, 3434, 3298, 3539, 3538, 4069, 3057, 3435, 3750, 3436, 
       3299, 3798, 3822}], 
      Line3DBox[{3816, 3795, 3022, 3495, 3496, 3247, 3898, 4034, 3631, 3403, 
       3021, 3493, 3494, 3995, 3246, 3402, 3630, 3401, 3020, 3492, 4063, 3907,
        3245, 3400, 3629, 3399, 3019, 3906, 4062, 3491, 3244, 3398, 3628, 
       3397, 3018, 3897, 4050, 3394, 3243, 3393, 2397, 3017, 3489, 3490, 3242,
        4033, 3872, 3016, 3250, 3994, 3881, 3014, 3993, 3853, 3012, 3992, 
       3852, 3010, 3991, 3851, 3008, 3990, 3850, 3004, 3989, 3849, 3006}]}, 
     {GrayLevel[0.2], 
      Line3DBox[{1783, 1929, 3922, 1784, 1940, 1806, 3967, 1951, 1818, 3970, 
       1961, 1830, 3973, 1970, 1842, 3977, 1979, 1853, 3982, 1987, 1864, 3990,
        1995, 3950, 1874, 2002, 3955, 1883, 3998, 2008, 1892, 4000, 2014, 
       1900, 4003, 2020, 1907, 4007, 2026, 1915, 4010, 2030, 1923}], 
      Line3DBox[{1785, 1930, 3923, 1786, 1941, 3931, 1807, 1952, 1819, 3971, 
       1962, 1831, 3974, 1971, 1843, 3978, 1980, 1854, 3983, 1988, 1865, 3991,
        1996, 3951, 1875, 2003, 3956, 1884, 2009, 1893, 4001, 2015, 1901, 
       4004, 2021, 1908, 4008, 2266, 2267, 2027, 1916, 4011, 2283, 2284, 2581,
        2582, 2845}], 
      Line3DBox[{1787, 1931, 3924, 1788, 1942, 3932, 1808, 1953, 3939, 1820, 
       1963, 1832, 3975, 1972, 1844, 3979, 1981, 1855, 3984, 1989, 1866, 3992,
        1997, 3952, 1876, 2004, 3957, 1885, 2010, 3961, 1894, 2236, 2237, 
       2016, 1902, 4005, 2251, 2252, 2022, 1909, 2569, 4009, 2113, 2268, 2352,
        2889, 2353, 1917, 2458, 4012, 2791, 2124, 2489, 2360, 2490, 2361, 
       2583}], Line3DBox[{1789, 1932, 3925, 1790, 1943, 3933, 1809, 1954, 
       3940, 1821, 1964, 3944, 1833, 1973, 1845, 3980, 1982, 1856, 3985, 1990,
        1867, 3993, 1998, 3953, 1877, 2905, 2906, 3958, 1886, 2223, 2224, 
       3962, 2844, 2899, 2900, 2093, 2238, 4039, 2094, 2240, 4040, 2103, 2253,
        2104, 2883, 2768, 2255, 2447, 2486, 4052, 2114, 2269, 2115, 2488, 
       2448, 2271, 2459, 4104, 2793, 2125, 2285, 2126, 2819, 2817, 2286}], 
      Line3DBox[{1791, 1933, 3926, 1792, 1944, 3934, 1810, 1955, 3941, 1822, 
       1965, 3945, 1834, 1974, 3947, 1846, 1983, 1857, 3986, 1991, 1868, 3994,
        2199, 2200, 3954, 2842, 2908, 2211, 2907, 2212, 3959, 2214, 2085, 
       2225, 4092, 2086, 2873, 2727, 2227, 2427, 2483, 2095, 2239, 4051, 2096,
        2485, 2428, 2242, 2437, 2748, 2105, 4021, 2254, 2106, 2487, 2438, 
       2257, 2449, 2771, 2116, 2270, 2117, 2796, 2792, 2273, 4042, 2460, 2797,
        2127, 2846, 2128, 2847, 2818, 2595}], Line3DBox[CompressedData["
1:eJwVzC1LA2AUhuEzUaYzGCwDgwxs/gDbgpgMCytGwTDnGIofdYONiYKyoJYh
mhRMBhEFhcn+gRrMwyQaJmix6C7Dzf2c85z3zSyt5VcTEZFHIhnRxMJYxAC3
sCiP8xkK8iRfoiRP8y3K8gzXhiPacp1nzXu8jyY69mluYTsV0cC33bF5eSRi
YjSiyOfmEh/pf/Qr8oXdOr9hA1fmrX9jE9eo4AtVdPR/3t77I+vfO37Aju4X
u7jRP7p7tp9z88QvONCl+FV/KHfdfJjn3bzzJ07s03zKPf2QLodBTNn3AUZq
MR8=
       "]], Line3DBox[CompressedData["
1:eJwVz78rBHAcxvGPxDlHbrDYzmCzWiwmk0EpueUuzo8biMklCyUDJQZH3eIW
+TG5MiKl/AHyI4vEZPGj7LxuePc8n+fzfL99v92FhZH5hojIoTERsY1sR0QT
rWCc76SHKPIZOpqKSKcjxmivudQScWG3RJfRjpp5jU61RkxinZ+mP/IZumXO
Jt2BHT5HH5FHxVygZ3jWn6A1zOIFczjS2XNPnze0eUuZ38ei3QdKONc5kd26
o1/vmD/Fit0vVnGjcyUbsL+k19iQ/+HVuU16p/MgH9S5p0/Ylafou06Zf9P5
Mg/pfNb/iYP6n+y7+Cr/rZOwH0YzeuT/XM82bw==
       "]], Line3DBox[CompressedData["
1:eJwV0D8oxGEYB/DHv+5Q7pT8m1AmkbpByqLkBlJukUWS4Ri4zSCr/XZmpZQk
hUmdQZYjCWE4N1iwYvIxfHre9/l+39/w611az63VRMQyiUREkflURNLcMnfM
dvLJiBXO7Pbc++hojuiik4LsXDbZFJHlUD7EVGNEiWnK8k29WucDTuWjzDpf
k2NbnjQHffNCNsGLd2W7W24o6rSYwzpX8hledR7snnhkV6fNzOiU5SX5nFmx
q/LGvk63OaJzL1vkw/2LT07kR971OI/pPP//B77df/nhUudYp995XKciL1Dn
HzRQ/z/TEXd6AzpZnXf5BilZK2mq8ow8L19glT8jszX1
       "]], Line3DBox[CompressedData["
1:eJwV0L8rhAEcx/HvRc7zKHeDH4nSUWSS9cxkU4qOku4WTmLDX4CZ5Sh/gBy7
Seg2m0UMMpiZ7wqvG769P7+ep56nUNlb2s1ExIZLshGl7ohVd0qv5SJSLPMV
d0nfyQbxPolo4ba86aZ6eByXzeuuXIa/xlfP/NJ1+g+nbRr0QhqR5d/0y3SH
7NZ1uqLNM67Iv/W9dpt0ItvCFOdsXvBMX5X12exjTnaAeVy0+dC/04eyIZsj
7OePcQAb+pLdF30iG7Wp4TB/jk39CF22+cEL2WT727DA13EMq/oW3vAz+geM
fMSE7LH9DK77T130k5u1+fTuHdk/pzwv2w==
       "]], 
      Line3DBox[{1804, 2836, 2838, 2837, 2143, 2605, 2855, 2604, 4071, 2608, 
       2368, 2494, 2369, 2150, 2615, 2856, 4107, 2614, 2618, 2372, 2497, 2373,
        2158, 2626, 2858, 2625, 2629, 2377, 2499, 2378, 2164, 4078, 2641, 
       2859, 2640, 2644, 2383, 2503, 2384, 4016, 2175, 2655, 2860, 2654, 2658,
        2916, 2510, 4059, 2917, 2921}], 
      Line3DBox[{1922, 2029, 4045, 2282, 1914, 2025, 4006, 1906, 2019, 4002, 
       1899, 2013, 3999, 1891, 2007, 3997, 1882, 2001, 3996, 1873, 3949, 1994,
        3989, 1863, 1986, 3981, 1852, 1978, 3976, 1841, 1969, 3972, 1829, 
       1960, 3969, 1817, 1950, 3966, 1805, 1939, 3963, 1782, 1928, 2135, 
       2293}], Line3DBox[CompressedData["
1:eJwVzz8oxHEYx/HnJHf+3J2SwZ/SlUlJ3SBlUcpESblsJGVzGynJcDs7szIZ
pCxiMNwxXJEMFJekuJIBq9cN7z7P93l/nl/9csvFubVERKyglIz4wmx7RArf
qYi+toh+vGUjeuU2X8c0n2+NeNVJ29/wGdmBdf4dUzpDOnc6CfuKTpMMFPka
JnQGdU64K71f8x9+sMo/Ylwn0xkxYHeq8ynr+MAif4+q+1G9HrsjnRdZwzMK
DY883+V9wC/Jh8Y9bt3O8GWM6KTtdnUKsoonfl5O8pc4NidR0qnIC/5aljHG
n2GTO7ffkMONG2T9w4LvF5DzPsSOTrfcx5a5Re6hGf9qKjbn
       "]], Line3DBox[CompressedData["
1:eJwV0L0vw1EYhuG3ElR/kqqk0Ugqmoh0FKt27VAGMWltNaJ2/AUYbT5WjYXd
IgZbTRKL2WTQwVdo4upwcj/v894nJzml1u5aOxURDaeZjrgdi+iNRmzIn858
EpGZiPiSE33Vvpyxky/lb30Hn7MRP3JBf2de5PzJlQH1j/ZX+r48p7+Xq3ZD
5jqGeRlTuGD/gCvmN/fSnHV5WNfAEVzidLFpfudkOVtyotvGcaxxnvDEfkeX
5+xhTrePk7jKecFTzoFumnOIU7oj/NAXBu/yXvFYN8s5w6L5HH85M3KL08ML
XZlzjZv+L+f/buS2/A+4iS2f
       "]], Line3DBox[CompressedData["
1:eJwVz71KAmAYhuE3EkodqqWGWlzbhFoSMloiKIMcItCgRITCVJyC0FFaGsQ5
WnTsCJo6g04jt4RqMbwcbp6/lw++zE3j/H4hIk7wnozYwxDfSxGl5YgJHck5
XMn7dDsV8auvyH90R75eicjSqu7QzS4/td3J//TLntflUNcduTngF/kWxvYE
LeiO0eZP3ZzxSf7N/khTKOku0OGLbsr8p31V7mENDd0tnvjL+X/sTXld7mMD
HfkBA/7DXnHXlTflF2zhef4Gfuyvct1NLe1fmAG77iZw
       "]], 
      Line3DBox[{2493, 2364, 2603, 2036, 2141, 2037, 2606, 2601, 4072, 2144, 
       2367, 2607, 2041, 2148, 2042, 2616, 3938, 2611, 2151, 2371, 2617, 2047,
        2156, 4073, 2048, 2627, 2622, 2159, 2376, 2628, 2053, 2162, 4077, 
       2054, 2642, 2637, 2165, 2382, 2643, 2059, 4015, 2173, 2060, 2656, 2651,
        2176, 2388, 2657, 2066, 2184, 2067, 2675, 2670, 2186, 4032, 2394, 
       2676, 2911, 2195, 2912, 2918, 2685, 2928}]}, {}, {}}},
   VertexNormals->CompressedData["
1:eJzMvHk0lW37BmxIAw2G5jQQlVChGV2VuaRQGZIQmZIhIpQxVKbMpMyZ55ns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    "]],
  Axes->True,
  AxesLabel->{
    FormBox[
     StyleBox["\"x\"", Bold, 20, StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox["\"y\"", Bold, 20, StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
     "\"\\!\\(\\*SubscriptBox[\\(T\\), \\(22\\)]\\)\"", Bold, 20, 
      StripOnInput -> False], TraditionalForm]},
  BoxRatios->{1, 1, 0.4},
  DisplayFunction->Identity,
  FaceGridsStyle->Automatic,
  ImageSize->{807., Automatic},
  Method->{"DefaultBoundaryStyle" -> Directive[
      GrayLevel[0.3]], "RotationControl" -> "Globe"},
  PlotRange->{{-20, 20}, {-20, 20}, {0., 18436.516801985716`}},
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02], 
    Scaled[0.02]},
  Ticks->{Automatic, Automatic, Automatic},
  ViewPoint->{1.3, -2.3999999999999995`, 2.},
  ViewVertical->{0., 0., 1.}]], "Output",
 CellChangeTimes->{3.8567840400585833`*^9, 3.856784224185331*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.856784029863716*^9, 3.8567840435677814`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], "*", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", 
       SqrtBox[
        FractionBox["2", "3"]]}], "y"}], "]"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"y", ",", " ", 
     RowBox[{"-", "20"}], ",", " ", 
     RowBox[{"+", "20"}]}], "}"}], ",", " ", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<y\>\"", ",", "Bold", ",", "20"}], "]"}], ",", " ", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(T\), \(33\)]\)\>\"", ",", " ", "Bold", ",", 
        " ", "20"}], "]"}]}], "}"}]}], ",", " ", 
   RowBox[{"PlotStyle", "\[Rule]", "Orange"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.856784086420701*^9, 3.856784100001978*^9}, {
  3.8567841309367027`*^9, 3.856784166709546*^9}, {3.8567842029791555`*^9, 
  3.856784206804556*^9}, {3.8567845782838445`*^9, 3.8567845897881756`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[1, 0.5, 0], AbsoluteThickness[1.6], Opacity[1.], 
    LineBox[CompressedData["
1:eJwVl3c01/8Xxz/2zt577y3KeL9uSSkZiUh2IVRmSJJRNFBklGREEskqpPJ5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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     StyleBox["\"y\"", Bold, 20, StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
     "\"\\!\\(\\*SubscriptBox[\\(T\\), \\(33\\)]\\)\"", Bold, 20, 
      StripOnInput -> False], TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{910., Automatic},
  Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
  PlotRange->{{-20, 20}, {0., 51599.98695085118}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8567841564336376`*^9, 3.8567842075614586`*^9}, {
  3.8567845821713457`*^9, 3.8567845901668763`*^9}}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.8567841154275804`*^9, 3.8567841713758154`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot3D", "[", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], "*", 
    SuperscriptBox[
     RowBox[{"Csch", "[", 
      FractionBox[
       RowBox[{"x", "+", 
        RowBox[{
         SqrtBox["3"], "y"}]}], 
       RowBox[{"2", 
        SqrtBox["2"]}]], "]"}], "2"]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"x", ",", " ", 
     RowBox[{"-", "20"}], ",", " ", 
     RowBox[{"+", "20"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"y", ",", " ", 
     RowBox[{"-", "20"}], ",", " ", 
     RowBox[{"+", "20"}]}], "}"}], ",", " ", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<x\>\"", ",", "Bold", ",", "20"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<y\>\"", ",", "Bold", ",", "20"}], "]"}], ",", " ", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(S\), \(11\)]\)\>\"", ",", " ", "Bold", ",", 
        " ", "20"}], "]"}]}], "}"}]}], ",", " ", 
   RowBox[{"PlotStyle", "\[Rule]", "Magenta"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.856784293839277*^9, 3.8567843323082066`*^9}, {
  3.856784401313653*^9, 3.8567844264252706`*^9}}],

Cell[BoxData[
 Graphics3DBox[GraphicsComplex3DBox[CompressedData["
1:eJyVvXVYlcv3PixiomBgoGKimCiCLez92B3HRGws7O7G7kLF7sKjIioGKlvF
VsTG7sbufj+vs+61v3tt53dd5/yzL+4zzjNzz5pVU3mDejfqlDRJkiRbnZIk
cfzfb+nw9PG/f/ta8Du18P0T7z3G+VlquuSZm78k45WqJxZZ4BTptyAu692a
c4sxHrDacV07h3t+/6ZxHdPzhifj7cPrR3VKmd7/8J968jI+afjkpNPKmvy3
/SmfhfG8jYJSBA7v4b/zD56C8Qmrxm4NT1jsn+TPfx/2A6/W4VCqFPVP+q9U
5Q3gDXecCne6/tl/naqf8TR90g7qPtzTdEC1h/EeMyL7vPJuatqo2s/4lPcX
jnT/Os40V/WX8eDQQQFnL0aaDip+GN+0rdywjDH3TPQ345/LrI/svS+9GX+D
168lHk10OX2Recbv+6NrB7ltTOoPnoHvOdx6+tX5Jf3BM/A7QTu9ms1rxzwD
b9Gi1a4W5lnMM3CXy0f2Jx1wgHkG3jZ7oaxpj7xgnoFnKNAq9bsi2U3gGfjM
VyNy1QivaQLPwN16D38TaR7MPAO/1CNnx7fP1jHPwA/3Prfu0oZLzDPwVOey
1Akc4mgGz8DbfXhapGZLH/DJ+Pih09rPbtqeeQZ/9aYXK3JzcH5/lAO+cdLR
e19rN2ae8ftgV/TSNiVCmGfg74oPb5c2/3bmGfiBax+Puxa6yzwDP7Vqd6Dn
QBcTeAbeutXcQ913+ZnAM/A25Rvf7pyuO/MMfGr+eYWXj13EPANPkeR6tQin
E8wz8ClOnU613/SJeQZe2PnjrxStC5jBM/DZp6JODy/UhHkG7puv4JJxBccx
z8APna+96kipHcwzeMrRa0L/mUUGMs/Ai0/Z/0/X92uYZ+BRVUo45Yu7wDzj
N0va1F+373UwgWfgnZPfn5V3l7cJPAN/3rjVZ5fRbZln4K/vFr6RLmIG8wz8
9KLL2Td9j2aegZcrf3Jb+3bPmWfgx4Iy1Sx6y80MnoF/S37fvWP/GmbwDDzb
hyVZ/UoPYp6BB6zZN7zf9nXMM/APhdpNjXLZyTxrcAv4qFwh15WAB0eZZ+Ah
riOqLVz1gXkG7uTXalqDfh4m1Au84vbiGfs1acQ84/fF1wpvf1UfyzwDv9l/
5bjktSKYZ67n550U9XfcZp6BL/QPn9TqTVozeAY+r1318GG1KprBM/CyRf4d
3uhUV+YZ+PqUvYcWOB/GPAMHP+BZ4uBZ4uAZ+LH1N4r9LPcv84x+dypxdGKf
1VlM4Bn4tAwhj3c1rWYCz8CvNeoxIov7AOYZ+IeG/W4P/bCaeQaevW3r4ddv
nWee8Ru80Ll206tJzOAZ+OcsxVKYDpUwg2fg82Y/q7HoW2vmGXi9fnPSl1g0
nXnm9hAP4Fni4Fni4Fni4Bl41r2pPS9ETGaegY/o/L7qnsQWzDP6N+/4j0Vp
g7swz8DzOPiO+ZpuAfMMPLRRuyvhp2OZZ+Cr3hTt6rz4PfMM3HXJ3mPDh+Uz
ox3A+30eNeNTr3+YZ/xOvjnlcvbpY5hn4FciNvda3j+CeQYOHsCzxMGzxMEz
8N9Dm+5d3Gk+8wzc/1DbyX3qdmaeuZ05v/94u6gs8wx8lueJlslTpWae2W/q
8S5tcKk9zDPwPS9SzV8f/5h5Bl55yp3EjWMzm8Ez8Ard48bUrVnVDJ6Bz/B0
ne7o0595Bj7qXvojZzauZp6Bgwf8LXHwLHHwDPwO1Q+egT+j9oBntrfUfvAM
fDX1FzwDd01U/IBn4P2IT/CM9lYm/sEz8Jw0XuAZ+DWLGl/wDHwpyQN4Bg4e
wLPEwbPE0W7ghbbbyjN+r5L8g2fgMTRfwDPw3jS/wDPwZG/VfATPwN/S/AXP
wGfSfAfPzA/pB/CMdhUifQKeub17lP4Bz8DBA3iWOHiWOHiWOHgGfov0LXjm
ds6x1c/A52dV+hx/43c/6X/wDLw72QvwDLzJP8q+gGf+bmNlj8Az8E9kv8Az
8HCyd+AZ3+9L9hE8AwcP7AcLHDxLHDwDz5VK2XfwDDyC/AHwDNy5vfIfwDNw
F5OtvwF8N/kn6CdwrwHKn8Hf+K30Tfk/4Bn4BPKXwDPw5uRfgWfgz8gfA8/A
e5D/Bp7xHfADniXOcQvhG8ifBM/Au5H/CZ6BN06h/FXwDLxwB+Xfgmfga8kf
Bs/AvRfb+s/Au9xT/jZ4Bt69ifLP0X/gm8ifx9/4rU3+P3gG7lBVxQvgmeun
+AI8A69G8Qh4Rn3fKH4Bz8DHU7wDnoE/pPgIPAMfTfEUeObyFH+BZ+CjKF4D
z8BTF1DxHXgGflLEg8BfUPwInoEHrVbxJngG/oviU/ACPLCEimfxN36LRqn4
FzwDv0fxMngGPp3ia/DMfgrF4+AZeCTF7+AZeFOK98Ez8Ex9VH4APAMv31Pl
E8Az8JmUfwDPwNO8VvkK8Ax8iMhvAE+eQ+VDwDPw1ZQ/Ac/AL1G+BTwD9+2g
8jPgC/gPyufgb/z6HVP5H/AMPI+3yheJfJ2B/JLI1xmHKR8l8nXGeMpfiXyd
sYTyXSJfZ4RRfkzk64zylE8T+TpjLOXf2O8kfN7f83XGfsrviXyd4Uf5QJGv
M+5T/lDk64wxlG8U+ToD+UmRrzOQzxT5OgP5z2FD032pOdfHyNszs/eNqMLs
t+dUfxtl/5T3YDyld/bZUT1L2OGoR+Kz/7TT3Visfi2PDmUK7BERbvZR5RiX
35U4vitxfJfxWtnCGpVabF7wh7dP5tg/fGSwZK7esGrRbsvN+9TfBnDZTomj
PcB3jJ8aPeXlevNBVX8Mftl+0Xclju9KHN+VOPqD+oCjHRLHv5c4/pY4xhvt
qkb9wneBy+9KHN8Fvp14pnGxoH/LaVzSqHFkXLZH4pAniaOdwAccVnKF70K+
UB7flTi+K3HUg/GXOH77Z2izYeWjw6yvgD9sOPJIzMTNPL+AJ4S7+VybkJfj
WeBrC0YWmpG+HMsz2rs0LvOc0z79GIeeaxk060Zg9GKWT/QjMutS75D8nRiH
/mt36MTO7Cdm8jxC+dx7v1w7XzWU40HgFyoHD5ocx/kiO/2A9sg8HsYD45be
eZ9X6vkBjEPvFm3zpMzYs2NZD6B8h8/x76p1nsRxFvBdz387FeqwksujnqNb
Ax7tObqd41ypf8CDLm+m02+6fJosD7mHPD7N2OllvRzDOd4BPtro1af0xblc
HnamdoV9Gb7mXMv86PJUUu+BB6mvwINOr+ryWiifvNICx57nIpkH1O/R2rQ2
Sc/BzAPKxwbcd615IoT1AMpXaez8bdug3ozDfmZ+Euoe57SQ4xfZfvAmcfCm
yzvp9LksD97QrkalRx8cV3o884Z6drlN86xums28ofyaAzsL+VVuyvoHeOD2
+uUy1gxiHH5BzVnjUgbPncr6E+VfhJZ/0nLEHI5HgJ/qHbPvcfRGjvukXcDf
ujySzh7p8kuyPPt7hJfvU+f1hgpLmU/Ut4P6C70AvCrxAxzt6nbwTlPXI6NY
n6P8i1KKf15vInxrb/VdlJd2h9ehhF0D/7p8kc6e6vJIsjzaAdw8X40j/sb/
v0vyDz0OfHcrNY+gx4F3J3lDeYxP7oE/Oo5vsIr51OVzJD/gTZfnkeXBmy7/
o/MHIBfBrkrvwT8HvsFQ+gT2EfgU0hu8PifsO3jQ5Vt0/oMsDx4w7y+TfQEP
qOcG6WfwgPIjyX6hXzo/QeYx0F9ZHv2VOPoF/BfZO/QLeug72XfwA7wr2XG0
B/r7PPkPaI/0Z4CjvOvskiXbFp8i/RxD+C2MS78Fv/CL8DfsxreJH9ZurbEY
OO9/EDjvK0g540e1Y62/cB4P/T47S7UTfEm7hv4A70XzCOUh1z7ZbrR/MXgr
63ngL0lfQT6gD+JIn0OuoDcWu6l6eF2b9EGtPkqf42/8/1FkBzGPMO+2kz+A
+iHPObYpPwfyCXw0+VGQE8jhOfL3ILfoX8Uqyq8D/7B7W8mfFONiSP4xPvBv
wbP0A1FO+lFot/RPwI9u/Ujad/wt7Rr0lMRhz6SeR7ulfgMPuryuTl9JPZCQ
IX3H/LV8jc5+mQLy1yrE7U9YliXV3PxFjRF/vpOP8fYRzjujenrb4ahH4sn/
fDe3kf/P+GZj/OX1DBujehaww/FdiUf96ZeDsfxPv9Iy7v1n3F3tcHxX4viu
xC/84eVxDH7ldyWO70oc7ca/A47vSRz/XuIYD3wHOPiVOL4r8Ya/3fb8/u1l
AR+yfomjfonnvOcyveeNkhbwJ+uXOOThphpP5tld1WMnb0Hqbzv5qavqN96p
+u3kUOIoL+vBd2V5tFPiKK+T53Tq15Ln4cdW9QquNg9R5RiX8iZxlJdyDh5k
ecwLiaO8rAc8yPLgTeIoL+uBPFVQv4xPVfJsN4+yq39vVx68SRzlZT3olywP
HOXLX65d/VWlFTyPTql5xOXxt5ynIepvsyyPeShxlJf1gAdZHrgsj/7K8uBH
4hgnqR/AC9ol9YzEUa/E0T5defldlJPlUU7i+Fun38DT6ktqHNFf4FK/SRzl
pd4DP7I8+JE4yst6wIMsD72H8QTeQc0vO/0JPSjLgweJo7ysB3pKloeekjjK
y3rAmywPHOVHkX4jPWmB3pJ2QeIoL+0C+JHlwafEUV7WA35kefCpaw/0h2y/
xFEeelfEI/b+EtkRmYeEHdH5n7Ie4Dq7JvN7aLf0Y+FPS/sFXOp/5Nl0/p78
LvolcbRTl5/U+Y2yHvipOr9R+ufgQeKQA2lHUI/EUV7aI8QhOn9Vfhc86Nop
40HEVzr/VsYX0EcyHkGcIOtBnCBx9FfWD70g60dcIe0U7IjM10H/6/KE0j4C
l3YEcZHOP5f1gx9dvlHWA1x+F/NQ6n/IscRRXtoRzDcZ30E+pH0E77o4Qub9
MB66/KFsJ+JPXTwi6wEvEsc818UpMm4FPzKPh/kv6wEu7RTmj87uy++Cf/ld
5LukfYQ9knE07I7EYad0+UBd/CXrAT+678r6YW9k/cClHUS+RdpT2EGZ90O/
dHlFWQ9waU+RL9PZZVk/+Jc46tHZa5k/xPekvkW9Up8Dl3aB/QH6NX/rGBGR
bI0f7Bfwrld7nexSxo3tnYx/wRfmhyVs8Mhgl42MS7sJ+wK58M+05I7Pz21s
j+ziWSqvW0/UxdE6ey3LQ85064C6+Fe3j10X54L/2Mdxp70SI9g+ynHB/Jf2
CPNEF4dKuwZ9KOuBvpY45AZ60cEpIvXlvptZL0k7gvK6dR9dHCfLQ2/o1ll0
dkq3zqKLs6BvZ71Mfe/e4R2sJ6UexjzV6T1dvCPLQy/p4gvd+oXUP8Cl3y7m
r4F5KuavgXkNeYD9HBHmMef4wQlsBzE+64YEHS9bbz3LD+zOcyoPewqesw1V
5bmd1K6qbcovyPlhgR/aLf1h8IjxKUzjAlzOL9gPqd+gH+W8gB5A+apX3d6M
6bWJ/Xw5T9Ef1LPga7VfWVZuYf9Tzhe0E3xMofmC+Sv9NJSXONon/RC0Q5cn
0ZWX8wvjLeuBHkd7e5FeAi7nF+yv9E/g78l5AXlCeZ9vik/Iv7TvsMuo59gV
NV5oD+bFPbIXwKU9hdxDHqOT3BvWwzsZ+yGYj2UWKTsFeYV9QHn8jfpYnm3L
W3KvvHAidvcsP1Hekvfl3uGp0+dn/S/lGbxIvQ150OlDXq9csejjpBd9WB+i
X1OS3tpSKPkcxqGXzi9wrH/kwVo5Tw1upy1vBvqFf4/5G0nfxffwnSr0XeBo
7xD6LuajjB8x73T7UmRcA7mS/jDkR/qZ0PNSr0IepN5GvgLt2Xx7S6cf+2oy
jnGc4V5r1MGEvhw/oF8vt3fdniOsLuN83nFFkj1j1w3g+A7zdfv8RinKXQzl
OBHtHxKp6gEOPoqsVPXALwUP7W3byfLTmNqJeYf5tevM9xx3P83hcYfchY7s
cXT0vaGs5yGnganrv6v6fiTPC/Bz9EY/5/NJfLge9KtAwxMJBZ/8wzygXy7V
bt/wapiL7QvwzXkGfhsaX4q/i3Z2mf3AfcSOJlwP+rW+ZmPPPOeqsf1C+Wn9
71dslNfE7Zz4+1OXiZOL2flpgbEJJ2pktOavOh08/fzcDl87v3F++e6bn2fI
pD3naL5Yrl/Me/u8U6o0JW5NWmGVc+jly98SmqU5aL9/rIprq+bJB2e289+u
3Jr0jyWzVT+kShf23L2fq916K9oTf7aH2+PgXzxfQo+mMMXN9NCe83oX7rLP
v9I9tiPmO4/+udPiiN26Lf5udOFw4RWLPlj3wfqvvfN2oJf2PFSjxcnvzNud
1u67RT6n7dApjdVeXDo+Lc/Rc152fhHvP0nMduthdaueh3+Vdv+e2m2m2e+v
mKDGnfHkA6tG7bhSwvAo9CL17XrWfGbdbV8iXm0vYORcV+h1+vr/Z13sd32P
/C98jXwr5gytVd8qD0ZM4pF3TzIZmQLK+z2Nc2O8fMoljbzWFjB65Xxfutee
NFa/5XmnmW2ypbe8mtu3/Iqt73hcCs4IWD7hcWajV3yDsj+WxjG+YfOWCR03
uBtBC6Of/Zpo9ROWPj++a/+NfJY+qVo0mvjzN/N/OVnhdxPerI1Z2KV28OZJ
1vEaHLGwYplPSQz8cnt+P62ZpKSXJXJTn62/lmVm/Mr64R9S5Mpn2fR8ZZ2c
RfMwvqddjunrnhezTBya7lL6cdZxyVzFkv6zX2GL6VKn1w+G5mf8cuaBIeZD
JS1dStXO8SrA6q9eUbhBuNV/U/UYZVU9jH/ynPToe6ciRvqOIRPybLPis5uE
PNiX28cwBdX1GdsqF+Nvy4Y0TZrT2Zg0sGXmNfusfuCmueWmL+ha2Pj35/Eu
OWKs866z4sWCX+CHfq3ueqC/uzHujHm9ub2V/7lqXCx71Lgw/19VeUuGs3/K
Mz7+1Zdc3gN+xGRYuenN4RHpmIcWQ2p4TGjobalSr3j/VUWzM9560acNLp/d
LWcdy7uN8/o/+xwK/uHB4q54sLNTM/P/nDt4yv/hk/zh7nPKTUqcbOUNeslF
zRfG1z6OL9Cse0m7PD/m4Sw17xg/nj7dyOMp7c8pwC+Z2Tx2TnBW63yBXnBX
851x3p8X3CDPwydWvRe1fd263JlK2vkJYUpujTVKbq39IvuYosPAyDfLrP75
9fmPGo5vlNzOr1iu5pHRRs0ju/3/XsOyZR88wjqO8M9aKL1nnafpeu6+XMPR
Iv35HV27rN0ZYX++AHblidLPXP9sVd7On5+p9IbxSOkN6/kC8meaKHthlRPa
D/Myf9ebuwu52cXjicruMB6m+LHzo0op/WbJo/Sbnb5Nquwa4zvUeNn5XfuU
nNj55ymVHrbkVXqY8dPKjmj3lSWqflnlQdk17X7joMx186bqlNIufjw+9M/4
8rhAjluq8tyeo2p8Dd35juxK3rj8GOUn2NlByN8eJeeMPy2+IHcxI792/+Q0
NY/s4q/+al4zvlrNX+25CdIPjN9QdtZu/Q48N4iue+RIHvv1u+oWU+D0XVZ9
+2XBON+3SXLZzdNCd//4D3b7ysDbqZdz81f84mKnZ0zKT7DO0+MV37VZWchu
/r5x+eP/2O1DQ7mlQ/MUuXT3pt05oPBhf3C78zuXVHuYn/nqu3bzor3yD3Xx
gqWG4scuXqup/EPGXyjetPvZmij+GQ9UdsGIV3aBeZih7IvZWdkXq97rOm76
4Ff5jSZOt/vWne8k7aAlXNlBa3x0cVBQp5UeFvd+AyI/x1rtfttehyusee1r
PG82fNesvlb/eVrT0p6VHXyNgVnOjGu202p3/N42H/a8bEmjgHvI8CKzrXZk
cBGHzE2GFDS6TMtXMVsHq73YrfwKY5LyKxgvXeVrbe9yeYzwa5Wmpu1ulbdr
yj8xNij/hPGxqv1GBtV+xqPLl/yROm1+o/zel+8nuVntUWznXAnj8pY0Qppd
/T12uZXP1MGO7T7fKW5sXmLcffEpK+Ndb66q/v5jBsNhyOgWaZ2seqn5ypZD
2y0vaJwyfQsM8LfyP/FZwdm/x16KmeniMtOrTjKrnX1bZ1H2qokxppBWnQ+M
Ssr4yfjdRabeTm55Or/V5fX3rPbFP+kfv868Svl1XD7mcomL/VrkMbauSfGk
S6mf1nMECrfsVzjLOfmZlg7Kz2T8iPqucVN915qnffyn/ebDqv0sDxdV+821
VfsZb6Z4sJxRPDDeTfFmSaJ4YzyV4tlCPFv1rRoXywg1LowfVONoKaPG0RBy
YiE5YTyZ8tstuZTfbgg5tJAcMu6v5NbioeSW8Y5K/i2vlfwzPkXJv4XkX8Yd
RvVnTtemTrDKW5PJL/eUuOdhFJu34uaWZlZ7VFrFC5aRKl7gej6o+WuZo+av
lWdVj8VD1cM49GCCihPt4iBqD+OvlN2xi3ORH1mR1jUy/qMVP7nuqnNS/6KG
w8WGq6s3ta6b5FpQvN6WtUXt1lPcHi/e92RrUWNfhWylN2ey+mkz69Ra9Ttj
USOu/uZl+T0yMT5uSULxJ4HZLJPCvk5xjn5m3X/1fWKVp7ez2q0jTNq/ssHJ
ldksI9Uv96vzPy/7he7NZkmY7P8y704rXiVt4BWXlInmXi4Tp7arYY3Lmig8
ppvCuTzvf7B8tZQuZe1XW/peV/o+8Hbqu8Zt9V3GkY+oncE0olaEFYfeP3Pk
ZwrvTTkYn9R66Pl1R7Np89tX3ny/eXBCRmu8c/yE54bjRezy3gEqvjBqqPiC
8UDL9Lis/iUNpy0ZFrf9YNV7Va6U3F2uUyojy9Zl0YOfWe3saDUuxno1LnZ5
7FThAZ4FJry0y2N7KpzHy0vJg+WikgfmebaSB8sJJQ+MI697vcvVxj6NrTj8
n5uKB8afKR60eenzimfGRyqe7fLVX1X8aAlR8SPjWxQ/lrKKH8ZnqjjUYlZx
KOMdFM+WXIpnxk+peWT5feHPPLLrL8kb4/VVXsLirvISdvJ5TfFjkfzXUvLG
5Tk/22v4zNO1rPYdeVqzwrke5GmvXpl5+e4Rq/wgT9u3bY+7KdtY5Y3PXao8
EsvDKTV/tfnbAaoeK2+Uv72pvmv1TyjeaaPydYxnVvpHm9ddrfQY40/cfFOk
9k1h5Kn8q1XsEKuc6/KE/9X/0cXjuryHLu7W+VG6+F2X19L58zr/X+eP6fKl
Ov2vsxc6varL8+jyGLp8kS4vofM/dfkNXT5QZx919lTnf+ryJDo/VjdPdf6w
Li+t86t1cZwu7viv9uu/2kedndXlkXT5WF3eXufP6/JRuryiTh/q7Kku/6/T
S7r8lS7u08XXOv9HF6fr4g7desR/jXd0+TpdPlaXZ9PFTbp8nS4Pr8sb6PIM
unhKt56i82N1fq/Oj9LlmXV5S12+Wpdv1MWPurylbj1Ct96ki190+TddHKSL
m3TrTbr4VJfn0eVJ/qv/+V/9W52frMv36tZxdOtxurhblzfWrVPo/DRdHlgX
1+vyyTr/Wedv6/JvunydLj+gi5d164n/NT+gy8fq1st0eV1dvkK3HqrLt+vy
jbp1WN064H/1z/9rHKRb/9Llw3Xrkrr1CF1eSLfurIvLdHGHLs+vy2vp8v+6
PK0uvtOt5+ry0rp8mi5frVuv/K9xty5vo4tndfkf3b4C3XqWbr1Gl7fUrePo
8ga6OFeXT/iv63S69WXduoYu36Xb76HbV6DLN/7XvLFuHU23b0G3HqfLY+v2
q+jWVXXrRLr9Nrr9G/81H/Jf82y6/Qm69U3dfhLdOrV2fUGzv0i3nq5bn9Xl
w3Xrtrr1LN1+G916om69RrfOqNs38l/zsbq8ty6Pp8uf6/aJ6fZF6NbTdetc
unV2XT5ZlyfU7d/Qrbvp9svp8tW6/T+6dWrdvj7d/i7dOs6rUJcrv0db39P5
cujFqkqrk/g3oPMC8BNfly0VuG/1dT/gKD/8zadrVacV9T98KVPs79+FuHyF
fwN9261KzjjK36tW+1XZNs3ovlYPLp/N1aVcpHtJxlE+496OK7NGjvVX5xdy
cvkv6Uv4l8wcyDjKX6z3LMPTL+H+ZUheUb6c0b/coCMhjPM9TEe/zKze5aK/
8k8cuXy34L0RZzttZBzlvZefqx9X4Svd1xrP7yuNpvtafVV53qc9LCi0p0PV
j1we9dSje3RRHnjAoQtJw39WM5WiuAv1hG+687LdkryMo3zcsIY93Ur3M9VX
PHD5pi3f5N4fVpdxlB8TGDGu89xlVI8HlzeqPZszZcUgxlG+c87GFzJ2Om46
pMaRy3d49Dbhgv8qxlE+dnz5dyMuvaXvenH5dgU7DR8dd4JxlM8UkiFlt43Z
IIdcPuDUxl/eo56ZgHP9G6Yd2R1psNzCT386uXSWYb7/sNwCb/6s9JQDw0ew
HAI/Oq9O8zF5N7C88f335uRN5te9wHIFfNCMie+CHn5n+QE+f+npDFvS5zdB
ToCXXXdtXsastU0Yd+BL6Z5qjDvwx2mv/95wYAGPL/CS2SIKZLh0mMcReIUD
U4/sC33F4wV83NZK5Xx93MwYF+BJg1a8eTSgshn8A6+4dVrKyKhuzCfig6PO
jduvP7mK+QRebGvQ2q4DzjKfwEcdMG/s++Iz8wn8nafjueaJ+UzgE/iOu8Oj
Hl2tawKfwKsan6KvxwxgPoH3yl1v5I1vi5lP4GnofnXwCXxMcMVcVcc/YT6B
P543Y9yDIa5m8An8RJ+bPl/Xms3gE/j9UuWWbPToyvxA3/5OXcDytuM75gd4
wxxBR2cPzGUCP8BLOZ5OU31/TRP4AZ4zfozvjDn9mR/gX3JcfLP74jLmB3i+
ImcypR54lPkBvjvn1c4rH79gfoBfo3eFwA/w0f7ux9M2KWcGP8CjGrlGpvbp
yPwAn+T0aN2Ow1OYB9jfHA/PvJicvIoJPPC7PMucso0c3Zt54HdOnPf2rRC6
iHkAXmVT0d1d/WKZB+DPZq8q3SThFfMAvEn+G7/alMxiBg/Ah2TceOzqPT/u
L/CYwj3HzUs5mdsP/y1XaGjI4s3zuP3Af1w+mWiuZeH2A5/zYdbxjf2fc/ut
97/d6X/gZSYz2s/nwvsHhOxJNJvRfuCdhy6qvTtzF26n9CcxLn/Hrf5nfrp3
DvMa+OVNJT55DGrPehV41+unLlx0Ks08wP//tHBJUIfmD5kH4E1eNXh85Gp6
M3gA/u5bmcGT2lQ0gwfgST4Uc3eO7sT9kvEF+gW8/ipT4oSGkSxvwLekLzDY
pclE7i+3h+qHfgPe8rtqD3gAPp/aDx6AVwxT/QUPiKuyEj/gAfhs4hM8AK++
9vbSDxUncn+B17nWt/jwV5O4v8DDadzRX+DuA5ScoL/AJ5Ncob/8XsxHJYfo
L3C/K0pu0V/gA0jO0V/Ec6l6NeyxK2Y8tx94Vq9hTVPGl+H2A19K8w7tBx4w
R81TtB/4TJrXaD/wXqQH0H4+F0V6A+0H3pv0DNov804NNOdbMe+AJ2+s9Bv0
BvCbpA+hP7m8yVZ/An9I+hb8AA8g/Qx+gHd0V/oc/ADvRvof/ACfTPYC/ADf
Q/YF/ACv76TsEfiReU7ILfCb6aZOjb45hecv8IKllb2DHgNeoK+yj+CT8VBl
T8En8PNkf8En8ELCXgMPJfsOPoEPIH8AfAJPek/5D+ATeNGCyt8An8CjyD8B
n8Bnkz8DPoG/If8HfCJOLZ6mQL6G0dNY3oBPJj8KPAP3I78LPAM/R34aeAa+
hPw68Ax8DPmB4Bl4TWflN4Jn4IeEnwk8mPxS8Az8Evmx4Bl4Avm94Bn4ffKT
wTNwU6jyq8Ez8Cjyw8Ez8PRTlN8OnhE3Xyc/HzwDD6J4ATwD/0pxB3jmd/Yo
fgHPwF9THASegbsPV/EUeAa+h+Iy8Ay8j4jjGKc4ETwDH0XxJngG7l1fxa3g
GXhtin/BM/BK1VUcDZ6BX6F4HDwDL3FYxfXgGfmA2hRniXjf6Ejxmojrja4U
94n43ahM8aOI041BFIeKeNywUDwr4m4jTMTLwKf9Pb42elCcLuJlA/G+iIuN
z5Q3EPGvUYHyDyLONRpRHkPEs8ZdyoeAT/yOz+az+595PzhPQufyLZWyr152
omsRjpvqeKWrfKOMj6WVadmhxNgmHDdhPe3IpxNjgtuO5jh049F0W6Ne+liG
OTUbftxvPcehV+lc9rBKFQuMcjvD+YrkbdJnn7vW13IoIu/O24+fM5+lKL6+
3d2WT7T/bXCv7wXDrPkHtD9l9ZS79w/sy/oB7e/xz4F6tQcuYT2M9gfmM0KT
H7DafbT/59E0vwZ1fsl2De0vGfBu7pF5GdkvfdfZrW7+Wl6W1jtap8z0sCHH
Wfit9KDJ5/YNh1vj0IXZ8t+IKm5xqlTlunnYOuYzNa0HFp3pkWtDuXjm07ej
86+aGb0tt3sU+/Di1yfmM4jWgZNuPHHyuHNOls/ZP5y75T/pbWnb6KPP/vMV
WQ/EUF7io5etHnhL7Z/4YtXhbU2scT3121Ird9FjxV2scT3aH7fJx7FIp0Tm
04nav6pIizdv+mVmP7AUtX9slHe11n1M7Pei/Ts7pwpPbN+B+Uy11jWx5tyC
luX+Th7TBlvj+k50z0frE2WnJ5jOMJ/4fX3D+HWo9CfmMzfu4x9TeWm1Y3l4
vo9InmVpVM8ilg0FvnbbdrwGz/frtP75PWWF+r3T9GI+y5bJOqDnjaKWZYvz
OK+Inc58hlJeYnZlW/uVktofcnNz591ZrXF9R2r/k62Lbhn/ZrTGrdT+1C/q
F6oW5M9+dR5qf/EWnYc+qtOZ+cn1R87zWmIdlmxNnd4a1w+ndcjW5XYk71s6
J+tDdS7cw5LSobL3ps/VhT70sDg6llqzJ6Av8zO3cga/G1H5LW+CArLVWxjG
/Lyh9dW2GY/5ns4Qw/zU658x09z8nhanDhs/FbPcYn7CKS9Rf42tH5WT2u//
Os+pUw/Kst8+jNrvkNHrY9M2HZgftL/RcwefrD1HMg9d/vDpZvGcdyY0ektl
tgv5aN2yRYVqE/uV6sU83Pgzvjks3brtzlDcstBkm09zt1yd0ftl8TeHmAf8
rhvUu0fJXs+YhzR0b0li4krXYRnSsz+p9mXkscRHZOs25nxx9sM7Uzvn7/eJ
rvJoArdfra+mtmwY6r88rqE1rl9E65Zv9o9zL+oXw+1P++e76SyZTE0urZv1
lNtvoXWTvs5hRp8ZGdlPU/KQ0bL9Zr9B7o0rsD+M307Jgy+vPNiO25mX2iPj
3wXifj+0P/7P+F6JueP8/ciorw+4/ftpfW33jpQRhz2t8fjRP+18G9MoLl/7
L13Ls5+5lda/pjYasWhZtQ7cnn1UP6/7kzwco3qW51s9dH22bTxfUE81et8E
eiaW7o3xcH05K1VMO46vy9C45QhoXXvfplLcL2/6/pnmCke/ouneiAcZVT3o
18w//Pww1279OUmKoKHcfvyOOtywXezcdWZb/8rBWDU+Q8M680K4X6in8dXN
Pq9/t+R+raL11njiB3p1l+LBvJ34RH8XY58b8Y/+qnqumPO6qPFCfxP/zOvM
xleHXDOnPAnh9r8i/MfpxWcH7mrE7cfvRJIftH+okjfjA8mbbfyYwdhN8on2
J1PybAwjeUb7Z9O+zuADSv7R/lxKPo1vNF/QfrUOlscuvk4p7rdBv4KovGe+
UNPjVEm5X6mpvMtLNa/RL/x+ID1gG1+4G5lmKr2Bfl1VesaIIz2DfuWk9eT9
pJfQL2UX3IxBpMfQrzpKr9rFxXOUfjb6d/VZvsU7kucR2nWM3vvAPCe9atQm
vQp9pfylvMYC0sO2fkJeI5nIJ5CeN+4GKT0P3sguGOPJLnBcRu3066DsCNqH
36pkd8DbFaXnjUZkp8DbUGr/frJr4I3siJExqbKDHC8oe20cmNp0S5kum1ge
rtF6r6PnzgUtJk1gPskfMDwf97Fc9m5nFv6D0ZnsL+e9qb3NyV6DZ7LvRp5t
yr6DZ/IHjDjyB4R9NDxFnoH8DSOY/A3wTP6JkSeV8k/AM9p/k/wZ8JuL2h9P
/g94xm+um8pfAs9o/37yr8Az2n+C/DHwTH6msXhE3mzP1jRlnsmvM26TXwee
yY81LpEfKPxe4xb5jbz+ovxMI2+48jPBM8fr5JeCZ/JjjYfkxwo/zbCIPAPa
X478ZPCM9lclvxo8o/2ePZUfDp5TUftbkN8OfjdT+0eQn492s56muAA8o/3j
KI4AzylVfGRE1XHc9O+1ZMwz7vtpQ/EIeN6k4hej9jEVv4h4zQileAc811Xx
kXGG4iPwTPcVGQ0pngLPaG/9rir+EvGF0VvkGdD+MIrvwDPaH0/xIHhG+y0U
P4p4zcj2WcWb4JniOyOS4lPwi3vmQimeRfkb5E/a+hVe0GN2+ChxvzTaGUD8
fWk04cbN7uvZ3i0X+y7w3X+ovMTvk18qv5tG3I8HvJA434Hx6EV+5p3X854e
Wz6L9flmWle6SO+Vo/0h5B/K9mQjPzPic/PeRo01XH638k/YH4P89Ca/Reax
V4v99sC3invwILdfSyh/oAp9F/WnIj9Bfrcv/A1R/1xx/yTwYiR3tvs8HS2P
yc85tbT24B+N53J7LpAdt92X4vH/74qx2YeJ9lQnniY2VvKAei6SXZP+M80L
S0f/u+8t36KQnzGQD/lI8x34G/p35RY9mB70vATjiPeXkx4G/pHi+v6uYzx/
rBnDONbTE51UfhjjPpLiYkeyg8CPUj9OpKkS8ftjN8ax7hxK+XnIJ+LomwWU
nQUeTPHvjd9RwTcurmC5WkDx5rhTTzr5tmnK86g88R1I/gxw7M8dSzjaw+/m
ffLd5v9wB+Ny3xF4kOfU0E5ZHvoqE83Hz/OWza+YZADj2GdVd8LxF6kWT+F2
nhD72dAeuR8M7UE9u6Z2TNgychu3pyzJ75jyTzet/Tec8bUUlz3JVXbA0lp9
WZ6VHstseUN+O/CSFN8VHjjb/MsygnGstyYT64ByPx7GS+LobxzFX0F/jb8y
WN5vW9xgYraJzMMK0ifdKG4Cfoviu8iWq7ZGDWvE82shlf92RcVHwB9R+Qph
Vfuka9CFcayfNqP1Wdv9CQ6WQRR/AX9NceuTzVuivnVewvxgf2YvU1GfqJBI
1qty3ybKy3VkzreL8qhHt+4sy3MenvB9w+dv2eW4nfHlFA8eJx6gf4A3IT6h
xyZSXPmQ3qPkfAjhyWgceX8R4QPpuygfJfZFo7zcz8z7jsT+YfD/9/co4+3e
owQ/bci+zPxXjZft+l0KI+f2zb2W949g/p0pfjxN8o/yq2jd1kz2Ef7VeLIj
02h+Acc+5bUkz+iv3B/O+SOxvx39zUXxoN/UUyP2V9vGuAPFoV1DlZ5hf5vs
TlnSD2iPPBeAcfGmeflQxIMov570Fdp5lexUK8qzAZ9Bcdw70s9ojzzHgfZI
HHIIPMVnpZ95XYzmvZFW2RfU057ikeAku//YC16/ID/ZYmvXLImkR08I+4jf
s7TeIeysMUTYX6ybeH9LkvlqwFZeN8F+v1qEQ79Bn5eqkaHr6VcRrMegV6eL
fRf83qvQJ5D/vCS3GC/IT5nNwa4h53fwuGA9/TLtd0J75Lly9Ovvds3+PWXM
UzkfIVdS3qB/bv7Vj81p9CS/VH53gfCTge8Q9hG85SC/VOqB9SI/ie+mFeWB
e/81z4l9pBnsvvuQ7Iv87jtxjgDyPET4pcCfkJ8p+Two9AbwVUJvYF44irwW
6uc8lcDbiPwY6g8V4wg5n0XzXX43UZwjg1ylofUOidM8sPN/kP+XftcHTfw1
TMRfqB/rDhKHPynxvOK7wBP+Gg/mNJDPPxO9LXzL4gXc/s6Ey351FnKO9rtq
4rg8Io6DXJlo3ku8jMDRzrfk78n2fNHgHiT/7YPuzWgxdB7P9wppbfPtwGOF
/ENfxQn/BPOlBv07iS8S8aOt/5P0gMS3avyfcqJ+6MNS9B1pZ4NEHIp+LaZ8
uMSXkr8kcQ9RP/A5Iv617Vf8folPFP4M+Mku2gN8v2gP6lkv6sF8z0F+Tjka
X/CTlnDJ22uhl8BbiCaOhjxKHnKK+oF/LmEbv0OfuIlziLwPQeDoVwfKk0s9
tknoSfSrpSgPHPn/9zSvofeyUz5Z6sMrIn5HOweLdyWADxU42u+uqT8Z5Vcl
jvkq9ZW077ZxoofdfJfvowGX7y+gflke9lGeJ0I9Ekf5zcKOc97zr+Xt39vF
fJfvPmBeyHN8GF/5zgLkUOKQ57+/YxVv944V5E36+bb+tqsdLs/b4ruyHsiP
fJcB8iP9LuC68vLdE8iVPA+O8ZL3xgCX5+ls9yN5WE6K/Ews+ZkHtqr3uyFX
8p4ijK/Mh6Cev+P278YCvyDkxPa8gIPdd//+Xk+83Xs9kDeJQ67kvSLgX8Z9
4EviGHcpJ6hH7hPGOMrxRfvhzy+k92KA76f+notQ8QVw+L3XRXnI513CwZuU
E+gBOS4Y9w7CXwLeQuTDbfc32s9TXd5AzlPw9vd3q3Pa8Qw+awv/GeOFuPU0
yTnqAf4z9F33DVvac3msn6ai9+uBYxwzEA4+obfPUD0sz0K/QU7k/OX8MPl7
fknVOj5w5P1mVpsX8T69iXHMrwDaV28rD3ktR8T6bxcax43xpRJD21fi8ojX
Js9W+RPgqH8P4agHfmmHDfWOP5k1h3HsV0mS7X6Am89mnl9YH79N+2eAI65x
Pq/aAxzzK3cR23M0Gcg/+VnVhgdLG6r/58YkJWo1mMk41vGf+s53KlBvA7ez
FZVvc/1/unhxUe5vNI1vfuINOPT2anpfAzjamWOOLW/wZ1ILHOsOe6geyAl4
fhqu8gOQN8Tvx9zUuRvID+uf6ipfAVzuw0f9iFMeTVF5KuCRQj7xXfil9yh/
iPp96d+VoDw28Fcaeca+u1hax4eemUfxXWna/2Dr52S008/4DaZ9OJi/MeRX
l6J9RMCvi3Ufjh/FPYGQB+jbz9ljBi7uGMnfhf6snkPhkCt5nwz0APwip6XT
9tV2supz2KlXpLfRX3zXN9PgrzVybGd9iHxyCjqvBH3I/oarKo/+Qj4b0ndh
f2EvatC5LYwv5Lwg6THb/EleiyfhaP+/VE/x7bZ2J4zk05dw2/MdKYwK9F3U
j/zV1a3/V396Ga8WjKnU1KGgnf8g7/dD/YHinivI4RtVj924f6oVOD04RxE7
/6Hh+BSBL+e429m1wnkWdYtok9NOTrIO3p/p/L30dnbzfWy2uY69rHknjNdb
hdv5sTlUPXb2q7j6rp29q6vaaVf+u+qXnZ19Om1e1Nt1m+3y7WcUHiN57iru
iwDPU8T9OeiveU+b4W9/2K+7BbY8XmxKjawW+d0x697cG3Ypi9283uPba8Wd
+vbrKffE/Xi8blXp4JbWr77YxQsJCreLu8NV/Xb+xmjVHjv5aanab+eHUH/t
/LQL4v6W/7e82cu5jk+d/OvkVsezTm51POvGRSdXOv5181Q3L3T86+aFTv51
ekA3jjo51807nfzo5rVOTnTyqZunOvnXzV+dXtLNU53ewz0I4Ht0tu8/c3dK
4o91FOAuy2Ydc+h6zg/7Ehh3f/Wp4tPi/sh3AA+qHbzkUd7W/rAHwCOa7Ui9
fuA0f/hDwI/uLxnz895ef7ajhEeHvTWN6/TUH/YSeEL78nH3fmUxwX8CPihH
QLWEf6uZ4D8BD3e+/7NsrwEm+PfAz/R18nxYaY0JfhWfy29ybcRFzwsmnCvj
e026pz2Xz92B72MBPtklRbnleb2ZT8jp0tshpbJWrMd8Avfv0mbop6S5/cEn
8Kcp69TqNGM48wn898Lez9p+2cR8Am82umXbpcMSmE/gqSuNOxmbMaUJfAIf
m7nVswUxpU3gE3hzj/NOD0Z3ZD6B12na3Wtao3nMJ/Bng6ouHlfmMPMJ/FjS
0Aq3irxlPoHHBo97mqlEHr6fB3iuaQezL5lan/kEXrB55ymRyUYyn3xuvu6g
sck7LmI+eV/SpQ7lHd50Yz6BvxvWJfbYq+PMJ+sJn5mHPs38xHwCf1hrarfA
KgVM/B4h4e1vbDp7wqkJ8wl8xwNTsSIPQ5hP3k80tN2jwXHbmU/g5UcGPj10
4i7zCXzSwv0Vo9am4/ujgB9/lNCrdII/39fE+2G3jaixt3IP5hP499DeDocX
LGHeoP+uf04926fSI+aN743otK/WlulRzBvvU47assSSKpMJvAHf8PXTKvP9
yibwBjyf076fG870Zd6Al300Msbh+ErmDXjzunsnxK08x7wBH/p8THz5+J/M
G/Be4bG7R7oX43vDgLc5m3i54pxA7i/0+rdOYU3D4rxN6C/w+xn63tp1ycGE
/gJ33T7hbbptbbm/wNvlzrq7wa0Z3F/eRxb+cE1jz/3cX+BGYqvWOyc/5/7y
usf5R7NfO2bje+GAP79QcV6zZTX4Hjbg8y67Zj08bhD3F/gwj3YNB16bwfMF
uK2982V88s77yxYVnM/8wL7d8zk3I2n6IcwPcI+qKzxrTKrF/ADvN8zpXd2t
65kf4A03prjypd1l5gd45la1K9csmIzvG+R8qn+f6Z6OvnyPH/CIlxcPFE4d
xPzwuvqpPPuyjxrK/AA/sqpt+T6zN/G8kOtu4Ad4skpjx5zfEcL8AG+Us+Hk
xB71mR/YeZ9MmQoXWBvN/PB+/D2r4oo0nsH8AJ+6JLZOGZfnzA/wjKnie/+e
48b3SQLfbJm2Is6vBvMDPH5DssiMQwcxP7z/q1v/niPnzmUegKO/kBOJ275L
a8XBG/D8izZvLXF2LusT4GEbjTwdwzown8CjD7/pMP5AKeYTeL5MrdzK/07O
fMI/2pOYav76+Mcm4PCPetrWw+Wr9XyXNrjUHuYf5V+7qvrBP8qXmnoncePY
zIyjfANqP8YF5T16xI2pW7Mq4yh/I0zxgPFC+XOertMdffrzeAFffy/9kTMb
V/N4Abf1Dz/YrTNiHCWOcQR+jeoHjnbeJDnB+KL8fWoncJSPIHnDuKP8rO6K
B+Ao70ZyC3lA+SVTFM/AeZ8+yT/kBOXT0LgDR/lCtvOLy3frYTPuXP7pbjXv
ID/wo6MNm3ltXfd072VavKYx88z72UnPgE/gd0kvgTfg1UmPgR/gk0nvgQde
HyM9if7yuWdfG33LeDHSt2g/4gDobcgV798hu4B+AR9P9gX94n27ZI/4Xg/g
ZL/QLz7nSvYO/eJ99GQf0S/gJTvb2FnGv5Cd5X1XyFeRvUa/gJ8l+475AvyC
8Ad4/xH5D7bj6GEMIn/Ddhw9jM7kn9iOo4dxm/wZ23H0MHqR/2M7jh5GkS82
fhTjF8mPgnzKdWHoJeC15is/DfoH+Bny66B/gOd+rPxA8Ak8kfxG8Am8D/mZ
4BN4imG2finwN+THgk/ga8nvBZ/AC9VWfjL4BN6X/Gq+N4Rw03Dlh4NPbr+t
P8+422Xlz4NPxLWzKC4An8CnUBwBPoF/o7gDfPJ9To4qTgGfvD4/WMU1tvPO
y1hOcRD4BL5ExE3A71CcZTsfvYyeFJfZzkcvYyPFcbbz0cuYFqbiPtv56GVU
SaXiRNv56GXctY03GZ9M8aaI941YiltFXG98oThXxPXGT4qLRVxvZO2n4mgR
1xvJXFTcLeJ64xLF6SKuNzyC/hrXG36LVB5AxPVG6QMqbyDiesOpucoziLje
uE95CRHXG30ojyHiemOnbT6E8YKUD8G9EpyXOFf8RvSp4v64HwH4p5f5C2VN
0dof9wIAv9s+V0CfltP8cU4eeMjmac1qndzrj/PnwDs+GPe7fP2n/glqH1IM
38/UZ+KtV0+zmHBOmPcjBx66uDtwgAnnbznvMSbVupASa0x16bwo8DxhD4qP
yXzBVIbONwKf0rtYibg0DmacxwO++WGZFeUzeptxfgz4hu/3Wk6aHmjGfRCI
65t8HDXi1sFN/rgHAfiVlSmbd6ma4J+X1rGAD0o/ePG/d1KYwmjfCfAqn26e
7zmrtOkgrW8Bdy0d+2xko46mVLTfAvjJx5OqXkv21vSa1rGAG+dnR5vT5DHj
3Cnw5VkfLXGuUd+Mc4Z8b5Dp7nyHoyPMOBfHePFWgW+arzVjnyLi8WIP8v2s
+jq/Cftugd/+t3fXSdGNTdj/ynF9yVZXBy4KMWE/H/A0WYvvdZ683YTzusA/
7b/uOfVidzPOlwL/8eTqw9obp5hxHhK4rT1y53g8san3un0tVpqwz4DXCVtc
zXz2QpxpC+3z4/NVXSYsTOvy04T1YMSb/fJ1y7jua1aq/0cM8JDYwVkbr67O
eV34defo/D7uNwH+oKvn9P0TOphxTwfw8q9Wf/drP9uM/anA0S/s75Q47k2Q
OM7PAw/pcChvkUMDzNh/Bnz9qDk9U8dUM+N8NfCage+flY+uYsZ5YL63z3lz
sdvXMvF8AT7kVbsYN/fHJswXruey6eWoAbtNuH9E7t/D/lqJY91X4rgPArjr
t2q/sqzcYsZ6MPCKqeu/q/p+pBnn6nk/Trq37rPXljTj3Dj7w++alGqxI6kZ
55yB3ym96t/2Vy6aMF+Ap7rm+mVzmnUmzBfgvxoeP3+38SCeF/Ab+1UeNWNY
97VmzAvgjk93tlr5v3HBvRLsr77yKnvlUTUz5gXn0ceVv7L42z4T5gXwYXcn
hTZZMd2EeQH8ok/8zl2t25hwrhW4j+/LJWtzeJswX+Dv9XTe55V6fgD5FRkY
v/O+5a3Ihy3METRfgIeVad94UKeiZpxX53u57pYrZXSpbML5auCXvmz5UHmi
qwnnaYHXX/T64qGoh/5YR4e/VDl8T8OFBdPRewo/YoCX8eh7KWjiXRPOOQPP
0zX/iXyzj/vjXC5wz3p1pi37HeZ/hPZRwX84GRnR8lDBeSacNwbe6uCLFq2+
1fWvTfVIPZOD+gu9ATw59VfiQ6m/Esd6P/RJIZITnOcEnp7OdeKcjMyP4V4A
iQ8hOZE4zrdLvCTJj8RxTht4pYCj6bY12W6m+6oYb9/JqHr73krzMtqXxuer
enfp8Tz/bDPO3/J+q/mNUpS7GGrG+ViZ78I5JYlfoXkKfP/juNNeiRHmizS+
mI9Jx9Tt3L7lAnM43asF+a9E7SxN90PJ8wtj6DyqxLG/X+LD6T4vyDNwZ7qX
SuIetJ9D4rj/S8ZZxL8djnO8sD9e67N++1XqvJ/w6yynAm52bD+2pTkHyTns
+9TUkR2eGSP4/nzeD3jlUoxzzVn83gHkP/LZ8mIH/xls3kjyw/eC3Gy+qlna
xZw3k/MF+4cg/x6kZ2YLPEjgnK9O+atZ4bzrzDhXhvL9aF8c/GHgn5//dirU
YSW/K8HnBak8/GQ5H+EnSzylZl4D1+WrZXmcJ0f52CdK//ehczvAxzYeeyh2
xmDmQco/7lX5+7kML8aH0H6ndmS/gJ/pn8lvk2+IGfoQeDenci/b721nxnlU
4OedHRr8Kt+F35fh/G3Mr9XT3Tfz+ykyH8vnBgXuS34Fn4cIbvNiSfsOZtwj
ALzB3OopKpdtxu8KIZ+2Yda4lMFzp5qxvxDln5aIda1ccAK3U+YhsY9T4tj3
Bvwi5Sex3w7+zBJqT6jI0+alPG1F2jeG8k2oX9i/BTwq+/vK/ToPMeOeMtTj
Qvnbf+h8Ecpfd4gPeTh3LudJpL8HfiTO+7QEjvOowEt5K97akt6G/izuosa9
I92Xx3lCkh/E18BDstUo3LnaFn5fjPcFGOOH5vcPZR7+fo7Dww5fbOOfWPFx
5CdAD9+g+WKbP7HqZ7RH4rZ5FSte3qY9HsYZ0hu2eZWcxl1at1ou/KgBpMds
87pWPW/Lm/27Y4yTHsP9CHx/1VMVB+F+BM5f0TnWbXRPIvAE0s+4RxJ64hLF
d7no/krOt5BdQP5W2h3bvK6X8cKx76RZgevNyW3tkRFH8TLujwC+hc7Jiv0Y
xgeyU8lt427DLOwa7NRp+i70MO9DrKTkDfof+qFI9bpHa+bcyHYN+Heaj9BX
mI8xpGcgn5gvl6upepDPAZ5A61nQM8BfkJ6EPEN+IsmuYV6A53iys7gnFDzX
Jrs8TONP4rtS30IPSL0HvS1x6E+pN2zl0zofbfOQ9vNOyjn5Y3Z+Qgoad4nn
1vjbszV2PLXGXh/Q2PfhGj5Laez4A4rvJD84JyxxnOOVeLAmLh6liYsLaeJi
3Itqxz/lGSSOfI7EcU5V4kM1/m1qzfiGasbFjc6hSX8J+QeJO9L5NIkjLyHx
l3Q+X+JzKF8h8Sya+AJ5A4m3o3sBJG6i86ty3uGcp8RxzlPiOOcpcZzzlDjO
PUoc5x4ljvMMEj9PcajEcc5B4rbnR6w4zmlIOef7hAWOfd5S/1g0+ipO49ep
v5MekPhWTXmcB5btmajxD9dr8Cw0vrIenLuW8zSNBse5a4mT3NrNR5xPkDjO
pUuc9JjdPI3R+CeIK6XdR75L6mfYI4nXJbsl9UBOjT4HLucp3puT5XHPmsTR
Tonj/JKsP4jmtcQHaeIs5Nsljnf97PInxIPEcU5M1oNzoXJ+DdG0B+fKZHnc
ayDl6o0Gx7lcKc9Y55I41rkkzu85ifrfab5ru55u3x6JNyT/T8o53hGWeGey
sxJHe+zsIPljEqc8od186WATH1nxYRq7CVwzv+zKo78SR3lZD/xeKSfrRZ7E
QvEF8idSPpEnkfh1kX+LpPwb3xcjvov7eXX7uGR5nCuW5XHeD3p4KsXpC0R+
YD/57TgvKuUT573/vs5i74+N0Phjtvtz5DkL7PdwNd7Tfj/oB53ekzzgHgTg
4V/VegfOMcr24xysxG/TvEB7htF4XRf4ScLXi3WWArTO8priON28kzxAv8lx
zK/xY231xv/qWbHo46QXfVhOeF2P8BiBfyMc9kLKLeapZl4zz08XdEwc6zcM
8TLjORueSCj45B+2d7xfNOGXU643HSl/+Jb9nZG0jtOL/Dc+95YhIHvVGzU5
XkM9GcsWunb05BzzQZEnT7dA5cmjyG9B+99TPYjXwGdtqueajT5xNXYXeVQx
R4HGQi/9z/5Q+3GvEPB6tI52TfCQkXjA/W5oz7jvNz56BWZn+QfeuUjmdrfH
eXN/Uf+bjOcd/AYG8fjq9A++m0D5JdQv5Sqa9g9I+W9goz//J4+UF82tycPP
FfOuJMk/8sPSz4G+le1HfC3nNe7jkO2H/Mv241yi9D9t95u5Gm6r1f5h2/1F
/8cPpPUOaS9ibdb77PNyOvto5zdS3M33psweZmm5egPPF/AzKIPTkcCC20R+
I6fRh3DkDdDOaVRPuLBfSV8o+4V1bck/9huA5xRNP2R0MLaaNws7kkB2BPfd
gP9yVB73CPy/9Z6rMZ/0J60bcvkytF4Wqsn7TRXylkB6/p16V9puXBxt3iW3
ykN0+nQjj6e0H5dNI1K6mKt62MnbeoXbyVtrpxdJZkSXsJPztgq3k5/Q1F3P
ln6Q247/YjPnj4ztcN0uLt486w9uFzfNVfXY8fyK3teW86jFxJbBFw852+HB
CrfjTdevw4o3O7us65fuu7r+fnP5M1528ayOf9249wi7t2vcI/t5rRsXnTzo
eNbxphsvnRzq5E03jn1Uv+x4xrtKfK6K1uXxHgbvp6J1fB9qN/BqdE873mHi
93rqqv0AyJvx+aZgtX9gBtlrfs+T9hvgfj3gdzap/QnIj0F+foep/QzIj/G9
CLT/AXYH+DTaL7GO7CNwE+2vwD19wMfQfoxQsX6a2UWtO2AdGXw60H4PvOcE
fD7tD8G7RMBz0X4SvMfD/gztP8E6AsbxNO17wbtKwB8kqH0y8DM5XqB9NYhD
gbvTPhzkSYCvp307WF+AXHWj/UW4hxr4eNqPhDwJ8Ejav4Q8CfAmtN8J9+AD
L9pN7deyvbfZ0eJO77YgrwL57z1A7fNHXgX4qPfqvAD8VeA41wC7BhznF5BH
BY5zCrjvHjjOI7jbxKeuxmbyY2NovgAPpXVevPsCPRDhm3TZ6zJZOV4Dvp/2
v62y8d88jHu0Xw7vrAD/Tfvr8E4J8KLN1H483KMBfVX1gNrv14jkDHhbeucC
780Ar0j7BvGOC/A9tM8wgfKZvM98i9qXiP0zwHvRPsYgm7jAy/A0q/2Q123y
CV6Go5vaP/nGJm/gZQyk/ZZpSW6BJ32i9mcup3VV4M1oPyfemwG+gvZ/4r0W
4Am0XxTr/sALrFL7S/F+Bq/f0X5UzAvI7xPa10r7YBk/RPtgad8s44G0bxb+
D3C3sWqfLe5/BP6C9uWupbwo8Pe0jzc35auBP6B9v8hL83sUtE8Y76zw/AtS
+4ppHzLjA16pfci0b5nxCvFq3zLuEZb2xUGT58f7CpD/XrT/Cvf8Yl9NY1rH
xD3CsAt36b76F5o8YS1a7+DzZUnV+j7eO+F7Y2hfKPjneyJp3yb4Bz6C9nlG
a/TMVrHfoDbpGdybBnwplcc9sNJPxv3+0n84pMknh2n8Xr4fWPhj0G/SHzuh
WRf4V7OOgPtApd8Spomn8B6D9Fsw7lJ+sE9Y1t9Rs05kETx3KKh41vk/On9P
50/q/Fi+7wj3Tk04Ez3xm/WdTeC7wtJPPXm5Kb9jyPveN3U8MarkWH4XEnhh
59+ew1OE87uQvN/eHNrgaMgFfmeTv9t65/3U0z/zO5vAM9H5CNgn4N3uFp3b
7bL1PU3gBZI6HU95eym/NwR8bZu4kHTRx/i9Ib7n8tf3DX6l3vK7TsD7NExb
q/4wN3lft+U7zWvwA/5qpazeomnK9cwP32/QOVP55ZXPMz/Ae44J8kzy+ivz
w+9Jjh+1JVO5fPyuDfATYw8WLLS0Or9rA3wBnccBD8DfBa4L25b7JfMAfF6P
epnmXsjC9pLvN/iStHvXwpXYDvG98i/aPs1eLZj9Tut7tu8KnWqQl9/rAT60
j9eUonG1+L0e4PlWTyl58r71vR7g51deXfc0dD73C3gmOrfF9yzhvtL465Wu
OHSxvqNBuC/tb7F9P9fDMj3v2sFBaxaJ93M9LCFdbxyuHnJIvJ/rYSnR73Iy
r4EPuT3st9O5PM7r0XcKfxr96FSWDLz+Crz28NMbSlX2tdv/L9/vA16hjUuV
Bdnba9dDIf/Av93fnW9vwBD2z/h8QbtHn2/Wr8d+GPBU/i1aPalYjXkDPsBp
cPG3X7PwuAPv+KPNnCUvn/K7Znwudci/XZ3TRPO4y3gQ7QHeb+GN8b9ul+T2
cH6v2z8zG5dwtL7HSrjP68aVtiy5xPMReJbFzh8O5VvP7QHeY8aQVz+ODub2
4PtdGtu+fwS8ScDHsOllolkP8H2uX2dcnpBrBn8X+NQ6fdLmLtSWvwt84cfK
P8+Ge7M84Dtx7da2+FwhkOWB972f3Xw7+pX1Xj7g8SRXtjx4GCm6bEyXZGJl
wYOHsfKq14mxx10FDx7GwHaO7RfkesT6BPUN+7q3Vt1/0nF7gEfuTFt2deRd
lnPgyWne4bvAi/R+dGzrtuP8LhjwX3UPjJ9ReRHrc5ajZDOrevrP4/rl+UFb
Pr2MpfXLHt+bvZ7U/0Y+0v+YR5g3rag8n3sn/J6j+i7kQ8b7fN8N6Y0T1H6U
A36rl+ov6gc+nHjjcyOEZyGebd9l8LB40LjYvg/uYelG42j7PriH5UJnNe62
73R7WIJIfvBdvieE5A3f5fukST7xXeA1SJ7xXeDdSf5RL9/PTfMF9UO+fGje
oX6284vUPEX9wJPSvEb9wGNJD+B7wJuQ3uA8qfCX0B7I3TvSS2gP8E6kx9Ae
4MNJ7/G9LYSnIT2J9gBfS3oV7QB+T+hh6R9ifvJ9WrTP0PZ+7P+1h/S/zCfI
d2AxPz6FLQnq0Pwh9xd49dcNHh+5an3fFnjO72UGT2pTkfsLvPCHYu7O0Z1Y
roCb6J5G9Av4cnq3CP0C3ojqgV4A3oK+y+eQCQ99pdqJ/gKvQP1Ce/h+OLKz
vC8Z9oTsNcoDX0H23dYeeRi3yR8AD2hvM/IrMO7AAyjPgO/yvlnyW/BdPpdE
fg6+y/kH8ovQDn6fgfwojCN4+kp+l+07Gl5G9q/KT0P7gV8hv87WDnoZtVsq
PxDtB36f/Elbnr2MMPI/0X7gR8hftbWnXkbOLsq/tbWnXsZ+8odFfGHsIL9a
xBeGL/nhIr4wHpPfLuILYwb5+SK+MHZRXMDvBRM+jeILEUcYQRSPiDjCGEnx
i4gjjGsU74g4wki/SMVHIo4wdlA8BflGe2/Qur/tuNvfByjjYtv1Svt4me9J
857+6ezqEdb343BOJ7btoXOzFvO8Bt/m+bb3PIPvUwXrtHQ9O9bu/MhQWieF
ngKe9seEy9XaW/1Y9HsX6Q3b98j+T3wKP57GrUejYNe1zuPEfHc1ylD9ct3W
h9pj+x5rTuMctR/1Y9wKi3edWG8dVfyAf/R7N/EJnO+rpnjQ9r0/R8s8aj/4
RT8cSP/bzl+7cbfLe6AdMn5n/Uh8tyS/l89DCrsJ3qWdwt8y7sDfcrz4PgLR
HnxX5ivQfomjXvldvpdNxBeQe9kvXr8X/eL3iwVu64e7GndpPqJeu31rNB6y
PbZyYn/PLdr7jO5RB2/4Tp/pOwZlvDCa24l/97C8Z8W1afpwO+X9abb+dk7j
GZW31RuuRnpRP8onLq36vGo3N64feGvaj4F2y/FC+zXnTLm/DvSeGr6L/vYe
VDVXip+rRHzkarx8U3lQ+rarxX3R8fs9yQ+BXEEurtB7mv8frl4lYg==
   "], {{
     {RGBColor[1, 0, 1], EdgeForm[None], 
      StyleBox[GraphicsGroup3DBox[{Polygon3DBox[CompressedData["
1:eJwtmgf8VtMfx+/z3Pt7zvM8ZZWMhpRSIWkgoUHDbBlFQ3sPKoWE0lChgRCS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          "]], Polygon3DBox[CompressedData["
1:eJwtmmWgHdUVhe+7986dOw8oxSFoILg7wYJLiwYrEDSQYEmA4B4suHuQQBI0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          "]], Polygon3DBox[CompressedData["
1:eJwt1wnYj1Uax/En3tf7/78oeqUJpYiaKRpZklIKGS00toimCFkKIWlGUYhh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          "]], 
         Polygon3DBox[{{2065, 1383, 1546, 2516, 1943, 1944}, {2358, 1731, 
          1181, 1182, 1732, 2359}, {2472, 1399, 1238, 1237, 1744, 2368}, {
          2398, 369, 1576, 1778, 830, 2431}, {2061, 1381, 1537, 2514, 1936, 
          1937}, {2066, 1384, 1536, 2513, 1945, 1946}}]}],
       Lighting->Automatic]}, {}, 
     {GrayLevel[1], EdgeForm[None], 
      StyleBox[GraphicsGroup3DBox[{Polygon3DBox[CompressedData["
1:eJw1mXvgluMZx9/ned/3+d3Pi8poOeQ0G5ZzqE1OLYf8Ok3KoVBy2GY2Y2ZJ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          "]], Polygon3DBox[CompressedData["
1:eJwtmXf8nfMVx+9zn3uf33N/9qgYlaBFS6gVUZugiMQKolattq/WqtI2RuxR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          "]], Polygon3DBox[CompressedData["
1:eJwl1FmIjlEcx/Hzet8ZYwoRgwskkSVZspSxlEGMJTPEoCyTm1GWXGpsY7jQ
jGw1ibKFwYUQYx2ZrGW5sO9CSpZBSMryOT0Xv57/73v+y3nOe563S+mS4sVN
QgjDKYv+5YTQDqjKDmEBPWsWwmtskbgVdbOWwVo0DaFvJoSfam6kQiiz1hmf
Zf2geASdUTeX2lsfH70Bg/lO8krkHcCG0WksV7/L6RAa9TsrfybeVV6hGePp
Fb8pN4SxWE++B62RV6f2JtWrvUArsFv8eupuxlZ1I+m+ujrP1Vie2rb0hq+n
7dhgfhA94e/kJH2O8rP52/wj9WPFYyjfHgv5g/h38VXvNR9/gj2lUvF+mq7v
Nu81PO5PTlF2chbz+Iv8e7VTzSiOspaVk/ReLmezdynTqzjOwdZhf7CFfJW8
fnrXqCmgB9gFbKeclnplm1nlrBZ7Fqo9Juc4vZR3KDeJl6mfJXctdj/+Tthe
moJ3wHbJO81/NvMTFWET6YT4eJRZBepq5eWZswc7jF2Tcw2fofd0qtGvP/YW
+yjnA+3ABmDVcc/ii+aMpodYPnbe2VTwX/T7zD/GJ/Fr6Ss2B3sV98KfpHI9
yrFSrImZqUzSN/bPsbciviSeQyo553hWozz7UiVWz5eIl8bf0v6upJP7dwRv
rbZVJjnbmJfSr00mqXuaSu7QD3yluI/4nb3ftI8bWC+skW+g69hf68/1rsBr
KD++s7x5ntnU1p7/8r/FtfLK5WygfvwSaml2R7Or7fONvE/UaH2NtTozBvFD
6RC2T/1emmBuAR0Q708naw1yjsae5h2OLJ3MWKf/SP1H0CV59+RNVnvP+l1q
wB5glfKGiPeo2U0v5HzDf2GV/Lms5B5Mi/8TejWP35W1Qjnj4j0Tb9VvC/Xm
M/oNlLM68lTyDcbvbaP1anrLV7tnpzxX2fNL7EU6Ob94d+JvHdT/w57z/wES
K6hT
          "]], 
         Polygon3DBox[{{1942, 1073, 1072, 1641, 1640, 2525}, {2529, 1760, 
          1789, 1096, 382, 2250}}]}],
       Lighting->{{"Ambient", 
          GrayLevel[0.8]}}]}, {}, {}}, {
     {GrayLevel[0], Line3DBox[CompressedData["
1:eJwl02tozXEcx/HvOLO5TtZcho2a5DaX5BJqUR4x2ahpYo5hdnY5huNSywOF
XB4rjz30hEiK4gmSUp4gieR+KZqZeMDrN3XevT/f7+/7+/3/nfM707PdDV1F
EXEXp4dEpJzjYmFRScRYdR1Xcz3XcjOv4l28jvdxM/dyO5/lczgiX+RTvNF5
l+Tzct/QiLWoxjQcxJvhFqwX5L+ev4YDx/Fa/Qer07yZ2/Jj/EaHXhc60eqM
PHdjZjrfbBXX4Y7Z9VyPUgwMi9jAN/Xb7HvEA1ihN9W+X/JL9OEVcvpN2IJb
6pU8xdwheyvlyXio/wPLUm2tX36Bb1iqVzC7hG+oK60vl8djKyZgBibpf7d+
Ur6e3o2P4bmct/8rL1ZPNHdVfoAv2K63Ay3YiSxq0rnmKjhnby1fMzufe7EA
n9U/fRcL5QY04r7eR8yVK+zfb+8n9VO8wzNss7YJm3FFPY/Hod9Z5dxjzz39
95ij/sDlznrCbzFbbxYup71+6gulEXvdkap0V+QS+Yy1MvWJ9D2oj2YixqgP
82gu8Cg+wCO5h0dwntN16uQOOC7aM4PXK9rYK8ZuLuZW9olsZvC6RQt7XNQY
2lP0/z/xD6jEWAQ=
       "]], Line3DBox[CompressedData["
1:eJwt1GeQzVcYB+Bjd7FFt1lBlI1OsIgaXfREtwg+LMYME3xhJskMI+OLkui9
RYleInrvPXovCUL0hDDRozz/GR+e+ztz3/c999z/PXNTewxo1z9TCKGAl6Yx
IdS2vmOdHh9CDlnPe8NjQxjBSEbxAy+yhPCjHM0YxtInIYRxMjlrCOPlBCYy
iclMYSrTmM4MbpnJqn+m9Sxm8xNzmEuK2jw5n59ZwEIWMdDsYvnSWZbIpSxj
OStYyS+s4lcS7LVarmGQ2bVyHevZwEY28b/9NsstbGUb20kyv0Pu5Gvzu+Ru
9rCXRPV9cj8HOMghbuqNVTts/RtHOMoxjnOCk5wiu77T8gxn+cbsOXmewmoX
5EUucZnf+YM3znxFXuUa35r7U17nBn9F54ieN7nsc1ve4S73uM/f/MMDUvV8
Z4+H1v/yiMe0pao70dXdKKre03qhO1NDTnRnMrzfy/o/fU94yjOeE2PPF9Hv
xavoOdPXHq9lMbU38i0hLoRMxBBLHJnJQu/ovsjc+uNlAokkkY3s5Ih61XPK
XFEvecjLYPPJ0f7qH8gU8vEh+SlAQT6iEDn1FZZFGGK2qEzlY4pRnLeefQlZ
klKUpgxlo881X072M/uJLE8FKkbnVEuTlahMFYbq+zT6zmpVZTWqU4Oa1OIz
alMn+s766sp61Od78w1kQxpFz039c9mYJjSlGa+dublswQAzLeUXfEkrWtOG
tsTbo51sTwc6kk4nOtOFND3D7POVdVe60Z2W0T1wJzLcjfzv/2PeAZu9ijI=

       "]], Line3DBox[CompressedData["
1:eJwl01toznEcx/Hvs6Nn5zGiuNgBcy5yo5Aixwu5mNriYu3QXGw5lM3Whhxv
idxSbrg0EjVls5JDmA2PGWsuXFEuRA7t9c/Fu/fn+/t+f7/f8+t5nsrGjj3t
qYgYRkd+xE7enxPxOCviFiqyIzI8lY74nRfRqr6jXs1fuZdbkIM1WOWMbP6m
dxd18jHsRTNOOqeJx/VWmp0nr8VcPLG2iFdYz+NdyEWrPd/17mOdern+D/k5
8tUTfIDbcALH8czaMnP3uNn++dZ+yQ+wXl6ql+aX6gLeiD5zG3iJ3m5+oTeA
ffICTMq1en/5D44k78FhHLS3iDdhsZlC/mfmIerlbjTgUDKLqeSt5qrkdnu3
cCVGrPdwLRbql/BmFOMMujBkZivX6Ke4x/5Ra6XyZ+7koziNU3htbRA/fX/V
yWcxn8WPrG3jMlQ5a0xdLu/Adgyrb/s9XJoR0ehHMiRfkZvkC3oj6nPJfep0
rnvUBTzKhTzGRfyGi/ktl/A7LuUMl3E53sszeZxn8Qeu4AmezR95Dn/iau9o
cedFd0+qz3OX+os3vFJneJCfcj8P8HXu58t8k8/yNb6KzuQMbuMbzuqW6+Wa
1P//xDSt4mET
       "]]}, 
     {GrayLevel[0.2], 
      Line3DBox[{1842, 2128, 1303, 1841, 2535, 2025, 1843, 2536, 2026, 1844, 
       2537, 2027, 1845, 2538, 2028, 1846, 2539, 2029, 1847, 2540, 2030, 1848,
        2541, 1311, 1849, 2542, 2031, 1850, 2543, 2032, 1851, 2544, 2033, 
       1852, 2545, 2034, 1853, 2546, 2035, 1854, 2506, 2547, 2036, 2129}], 
      Line3DBox[{1856, 2436, 2606, 1855, 1318, 1857, 2548, 2037, 1858, 2549, 
       2038, 1859, 2550, 2039, 1860, 2551, 2040, 1861, 2552, 2041, 1862, 2553,
        2437, 2607, 1863, 2438, 2608, 1864, 2554, 2042, 1865, 2555, 2043, 
       1866, 2556, 2044, 1867, 2557, 2045, 1868, 2682, 2130, 2131, 2046, 
       2202}], Line3DBox[{1870, 2439, 2609, 1869, 2440, 2610, 1871, 1333, 
       1872, 2558, 2047, 1873, 2559, 2048, 1874, 2560, 2049, 1875, 2561, 2050,
        1876, 2562, 2441, 2611, 1877, 2442, 2612, 1878, 1341, 1879, 2563, 
       2051, 1880, 2507, 2564, 2132, 2052, 1881, 2683, 2133, 2390, 2418}], 
      Line3DBox[{1883, 2443, 2613, 1882, 2444, 2614, 1884, 2445, 2615, 1885, 
       1346, 1886, 2565, 2054, 1887, 2566, 2055, 1888, 2567, 2056, 1889, 2568,
        2446, 2616, 1890, 2447, 2617, 1891, 2135, 2136, 2448, 2684, 2351, 
       2352, 2138, 2140, 1690, 2322, 2139, 2394, 2734, 2419}], 
      Line3DBox[{1893, 2449, 2618, 1892, 2450, 2619, 1894, 2451, 2620, 1895, 
       2452, 2621, 1896, 1358, 1897, 2569, 2057, 1898, 2570, 2058, 1899, 2723,
        2358, 2359, 2722, 1900, 2146, 2147, 2685, 1901, 2104, 2137, 2105, 
       2703, 2411}], Line3DBox[{1903, 2112, 2391, 2111, 2531}], 
      Line3DBox[{1905, 2453, 2622, 1904, 2454, 2623, 1906, 2455, 2624, 1907, 
       2456, 2625, 1908, 2457, 2626, 1909, 1367, 1910, 2687, 2152, 2153, 1911,
        2678, 2113, 2360, 2114, 2361, 2731, 1912, 2340, 2403, 2377, 2416}], 
      Line3DBox[{1915, 2367, 2356, 2357, 2355, 2721, 1914, 2151, 2203, 2150, 
       2686, 2372, 2325, 2117, 2434}], 
      Line3DBox[{1917, 2458, 2628, 1916, 2459, 2629, 1918, 2460, 2630, 1919, 
       2461, 2631, 1920, 2511, 2632, 2158, 1921, 2512, 2633, 2160, 1922, 1761,
        2154, 2396, 2422}], 
      Line3DBox[{1929, 2637, 2463, 1928, 2636, 2462, 1927, 2157, 2205, 2698, 
       2510, 1926, 2509, 2635, 2204, 2407}], 
      Line3DBox[{1933, 2571, 2059, 1931, 2572, 2060, 1935, 2166, 2167, 2690, 
       2061, 1937, 2169, 2207, 2699, 2408}], 
      Line3DBox[{1953, 2647, 2469, 1951, 2646, 2468, 1949, 2645, 2467, 1947, 
       2644, 2466, 1945, 2513, 2643, 2206, 2163, 1943, 2516, 2642, 2405}], 
      Line3DBox[{1956, 2364, 2365, 2470, 2725, 1955, 2175, 2177, 2692, 2375, 
       2176, 2343, 2400, 2344, 2404}], 
      Line3DBox[{1963, 2080, 2585, 1962, 2079, 2584, 1961, 2078, 2583, 1960, 
       2077, 2582, 1959, 2076, 2581, 1958, 1391, 1957, 2691, 2471, 2370, 2174,
        2716, 2337, 2075, 2366, 2363, 2118, 2732, 2384, 2074, 2345, 2417}], 
      Line3DBox[{1964, 2119, 2392, 2401, 2532}], 
      Line3DBox[{1972, 2087, 2590, 1971, 2086, 2589, 1970, 2085, 2588, 1969, 
       2084, 2587, 1968, 1401, 1967, 2648, 2473, 1966, 2726, 2472, 2368, 2727,
        2369, 2083, 2362, 2724, 1965, 2082, 2181, 2693, 2186, 2081, 2210, 
       2586, 2505, 2414}], 
      Line3DBox[{1982, 2093, 2596, 1981, 2092, 2595, 1980, 2091, 2594, 1979, 
       1415, 1978, 2651, 2476, 1977, 2650, 2475, 1976, 2649, 2474, 2593, 1975,
        2090, 2592, 1974, 2089, 2591, 1973, 2088, 2187, 2720, 2350, 1408, 
       2185, 2190, 2730, 2428}], 
      Line3DBox[{1996, 2097, 2601, 1995, 2096, 2600, 1994, 1431, 1993, 2657, 
       2482, 1992, 2656, 2481, 1991, 2655, 2480, 1990, 2654, 2479, 2599, 1989,
        2095, 2598, 1988, 2094, 2597, 1987, 2653, 2478, 1986, 2652, 2477, 
       1985, 2694, 2192, 2211, 2191, 1984, 2695, 2193, 2393, 2427}], 
      Line3DBox[{2010, 2099, 2604, 2009, 1447, 2008, 2666, 2491, 2007, 2665, 
       2490, 2006, 2664, 2489, 2005, 2663, 2488, 2004, 2662, 2487, 2603, 2003,
        2098, 2602, 2002, 1439, 2001, 2661, 2486, 2000, 2660, 2485, 1999, 
       2659, 2484, 1998, 2658, 2483, 1997, 2696, 2195, 2212, 2194, 2197}], 
      Line3DBox[{2024, 2201, 1569, 2023, 2677, 2502, 2022, 2676, 2501, 2021, 
       2675, 2500, 2020, 2674, 2499, 2019, 2673, 2498, 2018, 2672, 2497, 2605,
        2017, 1455, 2016, 2671, 2496, 2015, 2670, 2495, 2014, 2669, 2494, 
       2013, 2668, 2493, 2012, 2667, 2492, 2011, 2697, 2199, 2198, 2200}], 
      Line3DBox[{2423, 2733, 2397, 1939, 2330, 2331, 2159, 2688, 2530, 1938, 
       2515, 2641, 2168, 1936, 2514, 2640, 2165, 1934, 2639, 2465, 1930, 2638,
        2464, 1932}], 
      Line3DBox[{2431, 2398, 2209, 1382, 2208, 2173, 2574, 2065, 1944, 2164, 
       2575, 2066, 1946, 2576, 2067, 1948, 2577, 2068, 1950, 2578, 2069, 1952,
        2579, 2070, 1954}]}, 
     {GrayLevel[0.2], 
      Line3DBox[{1120, 1304, 2535, 1121, 1318, 1149, 2610, 1332, 1163, 2614, 
       1344, 1175, 2619, 1355, 1186, 2623, 1363, 1194, 2629, 1371, 1205, 2639,
        1380, 2572, 1216, 1550, 1551, 1756, 2692, 1751, 1824}], 
      Line3DBox[{1122, 1305, 2536, 1123, 1319, 2548, 1150, 1333, 1164, 2615, 
       1345, 1176, 2620, 1356, 1187, 2624, 1364, 1195, 2630, 1372, 1206, 2640,
        1537, 1381, 2690, 1217, 1643, 1480, 1772, 1823}], 
      Line3DBox[{1124, 1306, 2537, 1125, 1320, 2549, 1151, 1334, 2558, 1165, 
       1346, 1177, 2621, 1357, 1188, 2625, 1365, 1196, 2631, 1373, 1207, 2641,
        1538, 1539, 1755, 2699, 1750, 1779, 1783}], 
      Line3DBox[{1126, 1307, 2538, 1127, 1321, 2550, 1152, 1335, 2559, 1166, 
       1347, 2565, 1178, 1358, 1189, 2626, 1366, 1197, 2632, 1524, 1525, 1526,
        2688, 1762, 1540, 1821}], 
      Line3DBox[{1128, 1308, 2539, 1129, 1322, 2551, 1153, 1336, 2560, 1167, 
       1348, 2566, 1179, 1359, 2569, 1190, 1367, 1198, 2633, 1527, 1528, 1771,
        2733, 1820}], 
      Line3DBox[{1130, 1309, 2540, 1131, 1323, 2552, 1154, 1337, 2561, 1168, 
       1349, 2567, 1180, 1360, 2570, 1191, 1515, 2687, 1516, 1517, 1761, 1529,
        1819}], 
      Line3DBox[{1132, 1310, 2541, 1134, 1324, 2553, 1155, 1338, 2562, 1169, 
       1350, 2568, 1181, 1731, 2723, 1733, 1734, 1473, 2678, 1707, 1709, 1708,
        1769, 1777, 1818}], 
      Line3DBox[{1136, 1312, 2542, 1137, 2608, 1326, 1157, 2612, 1340, 1171, 
       2617, 1352, 1183, 1508, 2685, 1509, 1753, 1749, 1816}], 
      Line3DBox[{1138, 1313, 2543, 1139, 1327, 2554, 1158, 1341, 1172, 1501, 
       1725, 2684, 1353, 1184, 1614, 1466, 2703, 1768, 1815}], 
      Line3DBox[{1140, 1314, 2544, 1141, 1328, 2555, 1159, 1342, 2563, 1173, 
       1502, 1503, 1690, 1691, 1780, 1776, 1782}], 
      Line3DBox[{1142, 1315, 2545, 1143, 1329, 2556, 1160, 1496, 1497, 2564, 
       1498, 1759, 1504, 2734, 1813}], 
      Line3DBox[{1144, 1316, 2546, 1145, 1330, 2557, 1161, 1499, 2683, 1500, 
       1781}], Line3DBox[{1146, 1491, 1492, 2547, 1147, 1493, 2682, 1494, 
       1495, 1758, 1811}], 
      Line3DBox[{1289, 1449, 2697, 1568, 1274, 1434, 2696, 1567, 1259, 1419, 
       1826}], Line3DBox[{1290, 1450, 2667, 1275, 1435, 2658, 1260, 1420, 
       2695, 1566, 1784}], 
      Line3DBox[{1291, 1451, 2668, 1276, 1436, 2659, 1261, 1421, 2694, 1565, 
       1246, 1407, 2730, 1564, 1828}], 
      Line3DBox[{1292, 1452, 2669, 1277, 1437, 2660, 1262, 1422, 2652, 1247, 
       1408, 1721, 1558, 1723, 1724, 1775, 1829}], 
      Line3DBox[{1293, 1453, 2670, 1278, 1438, 2661, 1263, 1423, 2653, 1248, 
       1561, 2720, 1722, 1560, 1578, 1655, 2586, 1488, 1773, 1830}], 
      Line3DBox[{1294, 1454, 2671, 1279, 1439, 1264, 2597, 1424, 1249, 2591, 
       1409, 1235, 1555, 2693, 1559, 1554, 1577, 1831}], 
      Line3DBox[{1295, 1455, 1280, 2602, 1440, 1265, 2598, 1425, 1250, 2592, 
       1410, 1236, 1738, 2724, 1737, 1739, 1485, 2732, 1766, 1832}], 
      Line3DBox[{1297, 1457, 2672, 1282, 1442, 2662, 1267, 1427, 2654, 1252, 
       1412, 2649, 1238, 1399, 2726, 1743, 1226, 1390, 2691, 1548, 1218, 1382,
        1575, 1834}], 
      Line3DBox[{1298, 1458, 2673, 1283, 1443, 2663, 1268, 1428, 2655, 1253, 
       1413, 2650, 1239, 1400, 2648, 1227, 1391, 1219, 2574, 1383, 1546, 2642,
        1209, 1835}], 
      Line3DBox[{1299, 1459, 2674, 1284, 1444, 2664, 1269, 1429, 2656, 1254, 
       1414, 2651, 1240, 1401, 1228, 2581, 1392, 1220, 2575, 1384, 1536, 2643,
        1210, 1375, 1535, 1836}], 
      Line3DBox[{1300, 1460, 2675, 1285, 1445, 2665, 1270, 1430, 2657, 1255, 
       1415, 1241, 2587, 1402, 1229, 2582, 1393, 1221, 2576, 1385, 2644, 1211,
        1376, 1520, 2635, 1201, 1774, 1837}], 
      Line3DBox[{1301, 1461, 2676, 1286, 1446, 2666, 1271, 1431, 1256, 2594, 
       1416, 1242, 2588, 1403, 1230, 2583, 1394, 1222, 2577, 1386, 2645, 1212,
        1523, 1522, 2698, 1574, 1623, 1475, 1770, 1838}], 
      Line3DBox[{1302, 1462, 2677, 1287, 1447, 1272, 2600, 1432, 1257, 2595, 
       1417, 1243, 2589, 1404, 1231, 2584, 1395, 1223, 2578, 1387, 2646, 1213,
        1377, 2636, 1202, 1514, 1521, 2686, 1513, 1573, 1839}], 
      Line3DBox[{1571, 1570, 1569, 1288, 2604, 1448, 1273, 2601, 1433, 1258, 
       2596, 1418, 1244, 2590, 1405, 1232, 2585, 1396, 1224, 2579, 1388, 2647,
        1214, 1378, 2637, 1203, 1729, 2721, 1728, 1730, 1472, 1512, 1787}], 
      Line3DBox[{1572, 1490, 1303, 1119, 2606, 1317, 1148, 2609, 1331, 1162, 
       2613, 1343, 1174, 2618, 1354, 1185, 2622, 1362, 1193, 2628, 1370, 1204,
        2638, 1379, 2571, 1215, 1740, 2725, 1389, 1225, 1741, 1742, 1556, 
       1792}], Line3DBox[{1817, 1765, 1736, 2731, 1735, 1192, 1361, 2722, 
       1732, 1182, 1351, 2616, 1170, 1339, 2611, 1156, 1325, 2607, 1135, 1311,
        1133}], 
      Line3DBox[{1833, 1778, 1576, 1547, 1710, 2716, 1549, 1746, 1747, 1748, 
       1745, 2727, 1744, 1237, 1411, 2593, 1251, 1426, 2599, 1266, 1441, 2603,
        1281, 1456, 2605, 1296}]}, {}, {}}},
   VertexNormals->CompressedData["
1:eJzsvXk0lt37Nq5CEhWhkillSkoZKrmvbSZDKEWDIRkiZUiiCMmszDKUzPOY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    "]],
  Axes->True,
  AxesLabel->{
    FormBox[
     StyleBox["\"x\"", Bold, 20, StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox["\"y\"", Bold, 20, StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
     "\"\\!\\(\\*SubscriptBox[\\(S\\), \\(11\\)]\\)\"", Bold, 20, 
      StripOnInput -> False], TraditionalForm]},
  BoxRatios->{1, 1, 0.4},
  DisplayFunction->Identity,
  FaceGridsStyle->Automatic,
  ImageSize->{922., Automatic},
  Method->{"DefaultBoundaryStyle" -> Directive[
      GrayLevel[0.3]], "RotationControl" -> "Globe"},
  PlotRange->{{-20, 20}, {-20, 20}, {0., 0.07834950331030993}},
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02], 
    Scaled[0.02]},
  Ticks->{Automatic, Automatic, Automatic},
  ViewPoint->{1.6119193993241305`, -2.6941592840002233`, 1.2622288233588796`},
  ViewVertical->{0., 0., 1.}]], "Output",
 CellChangeTimes->{{3.8567843256684422`*^9, 3.8567843335603333`*^9}, {
  3.8567844086453533`*^9, 3.856784451601787*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot3D", "[", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], "*", 
    SuperscriptBox[
     RowBox[{"Csch", "[", 
      FractionBox[
       RowBox[{"x", "-", 
        RowBox[{
         SqrtBox["3"], "y"}]}], 
       RowBox[{"2", 
        SqrtBox["2"]}]], "]"}], "2"]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"x", ",", " ", 
     RowBox[{"-", "20"}], ",", " ", 
     RowBox[{"+", "20"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"y", ",", " ", 
     RowBox[{"-", "20"}], ",", " ", 
     RowBox[{"+", "20"}]}], "}"}], ",", " ", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<x\>\"", ",", "Bold", ",", "20"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<y\>\"", ",", "Bold", ",", "20"}], "]"}], ",", " ", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(S\), \(22\)]\)\>\"", ",", " ", "Bold", ",", 
        " ", "20"}], "]"}]}], "}"}]}], ",", " ", 
   RowBox[{"PlotStyle", "\[Rule]", "Magenta"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8567844836099176`*^9, 3.8567845061361213`*^9}}],

Cell[BoxData[
 Graphics3DBox[GraphicsComplex3DBox[CompressedData["
1:eJytvWVYVc33/69ioqiIrVggIoqBiqBwzrbF7g5E7G4FW7ETUbEFURELsRHl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   "], {{
     {RGBColor[1, 0, 1], EdgeForm[None], 
      StyleBox[GraphicsGroup3DBox[{Polygon3DBox[CompressedData["
1:eJwtmgXYFVUXheebvPcC0iAKtmJ3YycqoDQCdouKiYqKBYKEgEGHCEhJSiMm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          "]], Polygon3DBox[CompressedData["
1:eJwtmnf8FcXVh5ffvXv37sVGt8caMRqNiaa8ltiwIhJUMHZRVGzYCyoqig2s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          "]], Polygon3DBox[CompressedData["
1:eJwt13m8z1Uex/Evd/1d+54tW6KUtKBoL420kprGRHuPxFBNKEpZU9kp6yUi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          "]], 
         Polygon3DBox[{{2177, 238, 991, 1883, 1707, 2389}, {2004, 2003, 2624, 
          1764, 1765, 2625}, {2228, 1557, 1779, 934, 817, 2487}, {2390, 1708, 
          1226, 1227, 1709, 2391}, {2563, 1448, 1282, 1281, 1700, 2382}, {
          2514, 998, 1844, 1711, 608, 2495}, {2012, 2011, 2626, 1767, 1768, 
          2627}, {2622, 1753, 1752, 922, 742, 2475}, {2138, 1430, 1547, 2607, 
          2011, 2012}}]}],
       Lighting->Automatic]}, {}, 
     {GrayLevel[1], EdgeForm[None], 
      StyleBox[GraphicsGroup3DBox[{Polygon3DBox[CompressedData["
1:eJw1mge0VdW1hs/eZ9999z5YiS+IhSIIWEB6bwqCYp6FWEAFBBuidBQQBBE0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          "]], Polygon3DBox[CompressedData["
1:eJwtmXfYFdURh3fv3W/v7oeKLQqoIIoICALSlSLFhhXUiF38UMBKURQboLFr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          "]], Polygon3DBox[CompressedData["
1:eJwt1F9o1lUcBvDTZq9rL9ku3UX768SaU/fHrS23WZZjLRTnFKeEY8XUoEX7
w8KpTERzdJExcwpJXTQvzItSBIkwBqmgdRHkGnihrBYlOG0STIrV5/Dz4oHz
PN/n+Z7v+b3nvIWd77Z2Z4QQGuBJ+CsrhA2pEJ6Bn54IIf1UCHXZISxkyl8Q
QsvCEP7B89X78T74jG8LXgE1mSFM8ebQKvES+Sl9l8vtxZfiv8DrfCm+Qdri
dAiT6rMyPfh6qLTHabMs4RnGj8betGu0FdZd8DP/03qN09oezzDrEMNZycyn
8JOp5Gxj+s9lJzM027sJvpFdBDdld9HvyZbyfCw/RttOK4JVtEa+l8yyznlf
hss8X0ED32ae+7JH8Od5p6zn4Vm1Sdrn1o9ktkM7dOl1UeaAGfbDvPlmeCpk
V9O74a5sLt9RWrHZ03zF8KV+hept+myGh3x9eDVPN/4OrDLnA/0y5S+p71T/
Fy/Ta4LvVZ5XFiTnaeD5Xc8yvo20DTCNT8AA7QV7TvOd5auGQusanmoY1+s/
vq/53rDHHXs8Z49ttE+s+2kr1L7A/85K7km8L71wHi+Id0b/TCjR98PYQ75c
3308g1CLj/A2+ka79SzmKafN0kb1e4vnTTiH58r9mpHMHGevSSXfbsS6Gori
744309dYz2Qk872GfxrvHb5Hr91QwbeftolvI/TYf9j+S+gd6jthiP9anNne
Rfr8idfx3sZXZyd3+zDk0at8u9/kz8R3w9MHl2k3YK2eOfRaPb7Hz8ivlDlG
G4q/rV55PEHmA3hP7Tt6J29vfLzWR+L7eHyvumjHyft4O+N71e+c3jvUbpth
EG+HNF8bTyt8K/sD/EHbxntPfijeNdoj/H3ZMrhKqzJPu/XbcEvtAu1Hvq3x
fuNzsodoWd51vv2X00uhgydPZq11IxzkrcfTvBdkTliPppLfvCWemachI3nH
8T+nQH5OZgAvhSty12kvxjM6V67aOP6R2jK509CkR736//+Ukyw=
          "]], 
         Polygon3DBox[{{2616, 1678, 1679, 1094, 1093, 2006}, {2263, 284, 1069,
           1862, 1823, 2631}}]}],
       Lighting->{{"Ambient", 
          GrayLevel[0.8]}}]}, {}, {}}, {
     {GrayLevel[0], Line3DBox[CompressedData["
1:eJwl0slvjVEYwOG37W1vB7TmFYk/wBrRsCWqEQtiiKSsbNhY+AsQERGSRkTE
goWVmKdSc6m5ala0qKFmap6el8WT3/m+c8433Ttm4dKZS0oiopWJpRE5HqHl
BsuKEXWOG413VEXsLovYw172sZ8DTLHuoB7iMEe4aX2LHuUYs6xp1eOc4CSn
OM1sc2f0LOfta9NzOaadC1xkhnWX9DJXuMo1Gqoj5pjrML5OJzfyGbjFbcaZ
v6N3ucf9PO9eXfqAeeYf6iO66eExT3jKfPO92mHPM33OC6Y6/1L7eMVr3vCW
dyww/z7va98H/cgn+vnMF74yybpv+p0ftFn/U3/xmwnm/2gU/EaUUkaT8wUt
p9OeCi1SSRXVNFpTowMYyCBqqWORuS77BhsPYSjDGM5I+v0XtrvtrsqIyf4H
zcZ99qzUHu1muXG7LtYWnas7dZpu03rdpGN1rY7Oul7R9epdv9bxeJ3ueGs+
n+Mt+ay6OZ8792uNbsx30uZ8P92g6/N9jdflu+e1tULX5HfR1YV/ny1W5TfT
Ffn9dJRFDSX///d/AeWlbGo=
       "]], Line3DBox[CompressedData["
1:eJwl1PlPz3EcB/CPYsKmDatcUbnlylGUo1Lp1IGKkHLk6KBQujCbH93Hj+Yn
f4D5B/zm/s2M0RjLmBm/mGM83vPDo+fr83m93u/P0WfflKb26rYRURQl+fMm
JopmhFqOdZw4Joo+yMXO3ZHxJDk3HHJkFE1mClOZxnSSKR3LaHupZ5JCKmnM
Yp/ebDmHucxjPgt4Y/+FMp1Cc4vkYpawlGVkUKC3XK5gyJqVchWZZNGiv1qu
IZsc1rKO9Wyg2H3mm8tV55HPxrB3uHaY1yuSm8IsJeHZeOt6ZbKczWYqQlJJ
FdXUsCVcS3+r3MZj62plHfVsp1V/h2xgJ7vYTSN7wn3qP7SuSd3M3vD+2M+B
8Hz6LfIghzjMkbAvbVR4xg4z7eoOjnKMTro4Hp5Z/4Q8STfPXK9HnqKXvvBM
ZvrlAIOc5gxnOccP38x930m9LPR9zLJHpL4rXju+F+c68i8J4b3ERtH3MCsL
mEM8Je63JLwz9SDfzIyX/QzQpNcne7nBT/2b8pXrpclxFJlJlbf5qp8vN9IY
vieZRzovrUmR1Wxht36NjOMao7nOF3vkyCfmP6vzzF11PINkmtlMFZXs1B8l
T9LDC+u6Zbnzn6xfo/4or8ipxJJBTvg/yGG9R9bEqLs4Tifb9VtlGx20c56I
RLL1H1h3S/3eHlnynbws6/QSwjOG98Cu8K4p47k1pfJPWGPuovq3+pJ8KzPl
kMzVu6CexESeWtcQ3jfFbGKrmV9m69T11DIh9v9vyz/i9HE/
       "]], Line3DBox[CompressedData["
1:eJwl01toj3EYwPFndmDLiosVmqJoDrWDHZg1cck25TRFLiyMTVvccYWhOd46
kzDHYReulCvJDcXM2fhnTakl5ZAb8/nl4tv3ed7n8HsPvdNbOld2ZEXEI2TG
RNTzyXERRS42ivvGRqznB9zGT/gpdomHuJtH+AT/5B4e5XtcaM9Dvs9L7Vtm
f7+8lpvlpbkRL+RlPMDl/JIr+BXP49dcyW+4it9yNdfgnXg+v+cF/CHt5kFe
yB+5jj9xcV5EgzMbnJ1JdV4rL3Fvz+VrxL35EV05EeeyI36rX+UtaMZEXMDO
9D54M37paechc7O4Aj3YoaecF6EEfbiLS5iA1eoDZm6Ib2ITfti1lduwDZ16
yvgKSlGPGbiDpoKIDvWZ4kIcx3jsxnd7zvIK9W/iY+meUYDPzqzkM9iuXsX5
OIKjOIxpqEO7+iH+Y8czc93puZCH81iX7lVPC4/oaeWpmIvL6RnUMubmiGtR
jNvoxUXk4BpW6bvOG/HVnin82NwXcbW4VX02L8FiTMItTE7fRi2LD6DfzEHe
jy4Mmz+dvg036tuXnhmj8iY+heXp3asNmv3repF8A/ZiD2qy//8T/wAefmUg

       "]]}, 
     {GrayLevel[0.2], 
      Line3DBox[{1908, 2189, 1340, 1907, 2639, 2088, 1909, 2640, 2089, 1910, 
       2641, 2090, 1911, 2642, 2091, 1912, 2643, 2092, 1913, 2644, 2093, 1914,
        2645, 1348, 1915, 2646, 2094, 1916, 2647, 2095, 1917, 2648, 2096, 
       1918, 2649, 2097, 1919, 2650, 2098, 1920, 2604, 2651, 2099, 2190}], 
      Line3DBox[{1934, 2109, 2661, 1933, 2108, 2660, 1932, 2107, 2659, 1931, 
       2106, 2658, 1930, 2105, 2657, 1929, 2713, 2535, 1928, 2712, 2534, 2656,
        1927, 2104, 2655, 1926, 2103, 2654, 1925, 2102, 2653, 1924, 2101, 
       2652, 1923, 2100, 2835, 2461, 2460, 1922, 1355, 2459, 2458, 1921, 2785,
        2533, 2348, 2191, 2473}], 
      Line3DBox[{1946, 2117, 2669, 1945, 2116, 2668, 1944, 2115, 2667, 1943, 
       2114, 2666, 1942, 1378, 1941, 2715, 2537, 1940, 2714, 2536, 2665, 1939,
        2113, 2664, 1938, 2112, 2663, 1937, 2111, 2464, 2662, 2628, 1936, 
       2110, 2836, 2463, 2462, 1935, 1371, 2413, 2410, 2411, 2620, 2786, 2412,
        2481, 2192, 2518}], 
      Line3DBox[{1956, 2124, 2675, 1955, 2123, 2674, 1954, 2122, 2673, 1953, 
       2121, 2672, 1952, 2718, 2540, 1951, 2717, 2539, 1950, 2716, 2538, 2671,
        1949, 2120, 2670, 1948, 2119, 2453, 2452, 2834, 1947, 2118, 2426, 
       2414, 2827, 2415, 2416, 1745, 2483, 2198, 2357, 2343, 2491, 2505}], 
      Line3DBox[{1967, 2127, 2679, 1966, 2126, 2678, 1965, 2125, 2677, 1964, 
       2723, 2544, 1963, 2722, 2543, 1962, 2721, 2542, 1961, 2720, 2541, 2676,
        1960, 2387, 2386, 2817, 1959, 2379, 2454, 2378, 2812, 2455, 1958, 
       2442, 2173, 2427, 1505, 2636}], 
      Line3DBox[{1969, 2372, 2374, 2373, 2441, 2833, 1968, 2375, 2377, 2376, 
       2828, 2622, 2475, 2399, 2446, 2174, 2515}], 
      Line3DBox[{1980, 2129, 2681, 1979, 2128, 2680, 1978, 2726, 2546, 1977, 
       2725, 2545, 1976, 2630, 2724, 2469, 1975, 2837, 2466, 2465, 1974, 2819,
        2391, 2390, 2820, 1973, 2178, 2388, 2177, 2389, 2818, 1972, 2520}], 
      Line3DBox[{1982, 2547, 2727, 1981, 2548, 2728, 1983, 2428, 2429, 2729, 
       2457, 2456, 1984, 2203, 2237, 2730, 2504}], 
      Line3DBox[{1994, 2735, 2552, 1993, 2734, 2551, 1992, 2733, 2550, 1991, 
       2732, 2549, 1990, 2621, 2731, 2470, 2472, 2471, 1989, 2629, 2838, 2468,
        2467, 2209, 1988, 2809, 2480, 2392, 2495, 2514}], 
      Line3DBox[{1998, 2682, 2130, 1996, 2683, 2131, 2000, 2684, 2132, 2002, 
       2685, 2133, 2004, 2625, 2686, 2134, 2437, 2606, 2687, 2135, 2350, 2623,
        2830, 2424, 2381, 2496, 2513}], 
      Line3DBox[{2017, 2743, 2558, 2015, 2742, 2557, 2013, 2431, 2741, 2626, 
       2011, 2607, 2740, 2215, 2010, 2632, 2839, 2417, 2419, 2418, 2009, 2489,
        2522}], 
      Line3DBox[{2020, 2559, 2744, 2019, 2691, 2142, 2021, 2692, 2143, 2022, 
       2693, 2144, 2023, 2694, 2145, 2024, 2695, 2146, 2025, 2813, 2380, 2147,
        2405, 2826, 2449, 2450, 2383, 2422, 2560, 2829, 2488, 2531}], 
      Line3DBox[{2027, 2151, 2397, 2396, 2822, 2026, 2150, 2395, 2697, 2619, 
       2420, 2479, 2421, 2516}], 
      Line3DBox[{2029, 2561, 2745, 2028, 2562, 2746, 2030, 1443, 2031, 2698, 
       2152, 2032, 2699, 2153, 2033, 2700, 2154, 2034, 2701, 2155, 2035, 2815,
        2382, 2563, 2814, 2443, 2384, 2564, 2816, 2394, 2180, 2434, 1793, 
       2637}], Line3DBox[{2037, 2565, 2747, 2036, 2566, 2748, 2038, 2567, 
       2749, 2039, 1453, 2040, 2702, 2156, 2041, 2703, 2157, 2042, 2704, 2158,
        2043, 2705, 2568, 2750, 2044, 2569, 2751, 2045, 2433, 2570, 2832, 
       2439, 2222, 1461, 2351, 2444, 2445, 2517}], 
      Line3DBox[{2047, 2571, 2752, 2046, 2572, 2753, 2048, 2573, 2754, 2049, 
       2574, 2755, 2050, 2575, 2756, 2051, 2706, 2159, 2052, 2707, 2160, 2053,
        2708, 2576, 2757, 2054, 2577, 2758, 2055, 2578, 2759, 2056, 2579, 
       2760, 2057, 1772, 2436, 2435, 2451, 2058, 2440, 2790, 2228, 2487, 2229,
        2532}], 
      Line3DBox[{2061, 2580, 2761, 2060, 2581, 2762, 2062, 2582, 2763, 2063, 
       2583, 2764, 2064, 2584, 2765, 2065, 1479, 2066, 2709, 2161, 2067, 2710,
        2585, 2766, 2068, 2586, 2767, 2069, 2587, 2768, 2070, 2588, 2769, 
       2071, 2589, 2770, 2072, 1487, 2073, 2791, 2231, 2347, 2232, 2423, 
       2477}], 
      Line3DBox[{2087, 2236, 1562, 2086, 2781, 2600, 2085, 2780, 2599, 2084, 
       2779, 2598, 2083, 2778, 2597, 2082, 2777, 2596, 2081, 2776, 2595, 2711,
        2080, 1494, 2079, 2775, 2594, 2078, 2774, 2593, 2077, 2773, 2592, 
       2076, 2772, 2591, 2075, 2771, 2590, 2074, 2792, 2234, 2233, 2235}], 
      Line3DBox[{2200, 2355, 2166, 2482, 2167, 2526}], 
      Line3DBox[{2225, 2339, 2338, 2486, 2183, 2525}], 
      Line3DBox[{2503, 2239, 2794, 2138, 2012, 2627, 2688, 2432, 2139, 2014, 
       2689, 2140, 2016, 2690, 2141, 2018}], 
      Line3DBox[{2529, 2438, 2005, 2447, 2448, 2430, 2831, 2624, 2003, 2739, 
       2556, 2001, 2738, 2555, 1999, 2737, 2554, 1995, 2736, 2553, 1997}]}, 
     {GrayLevel[0.2], 
      Line3DBox[{1158, 1341, 2639, 1159, 1802, 1355, 1187, 1803, 1804, 1739, 
       2786, 1740, 1370, 1878}], 
      Line3DBox[{1160, 1342, 2640, 1161, 1805, 1356, 2835, 1188, 1738, 1371, 
       1202, 1879}], 
      Line3DBox[{1162, 1343, 2641, 1163, 1357, 2652, 1189, 1806, 1372, 2836, 
       1203, 1807, 1529, 1743, 1745, 1872}], 
      Line3DBox[{1164, 1344, 2642, 1165, 1358, 2653, 1190, 1808, 1809, 2662, 
       1810, 1811, 1741, 1744, 2827, 1742, 1761, 1762, 1505, 1881}], 
      Line3DBox[{1166, 1345, 2643, 1167, 1359, 2654, 1191, 1373, 2663, 1204, 
       1796, 2834, 1797, 1798, 1799, 1693, 2812, 1695, 1694, 1847}], 
      Line3DBox[{1168, 1346, 2644, 1169, 1360, 2655, 1192, 1374, 2664, 1205, 
       1385, 2670, 1216, 1703, 2817, 1704, 1705, 1706, 2818, 1707, 1883}], 
      Line3DBox[{1170, 1347, 2645, 1172, 1361, 2656, 1193, 1375, 2665, 1206, 
       1386, 2671, 1217, 1396, 2676, 1226, 1708, 2820, 1746, 1710, 1711, 1844,
        1884}], 
      Line3DBox[{1174, 1349, 2646, 1175, 2713, 1363, 1195, 2715, 1377, 1208, 
       2717, 1388, 1219, 2721, 1398, 1228, 1812, 2837, 1407, 1238, 2838, 1813,
        1814, 1748, 1749, 1418, 1886}], 
      Line3DBox[{1176, 1350, 2647, 1177, 1364, 2657, 1196, 1378, 1209, 2718, 
       1389, 1220, 2722, 1399, 1229, 2724, 1815, 1408, 1239, 2731, 1747, 1419,
        1249, 2839, 1826, 1662, 1854}], 
      Line3DBox[{1178, 1351, 2648, 1179, 1365, 2658, 1197, 1379, 2666, 1210, 
       1390, 2672, 1221, 2723, 1400, 1230, 2725, 1409, 1240, 2732, 1420, 1250,
        2740, 1547, 1430, 2794, 1262, 1835, 1849}], 
      Line3DBox[{1180, 1352, 2649, 1181, 1366, 2659, 1198, 1380, 2667, 1211, 
       1391, 2673, 1222, 1401, 2677, 1231, 2726, 1410, 1241, 2733, 1421, 1251,
        2741, 1767, 1768, 2688, 1769, 1770, 1514, 1832, 1889}], 
      Line3DBox[{1182, 1353, 2650, 1183, 1367, 2660, 1199, 1381, 2668, 1212, 
       1392, 2674, 1223, 1402, 2678, 1232, 1411, 2680, 1242, 2734, 1422, 1252,
        2742, 1431, 2689, 1263, 1714, 1750, 1715, 2697, 1716, 1870}], 
      Line3DBox[{1184, 1524, 1525, 2651, 1185, 1368, 2661, 1200, 1382, 2669, 
       1213, 1393, 2675, 1224, 1403, 2679, 1233, 1412, 2681, 1243, 2735, 1423,
        1253, 2743, 1432, 2690, 1264, 1718, 2822, 1719, 1720, 1721, 1722, 
       1840, 1891}], 
      Line3DBox[{1326, 1488, 2792, 1561, 1311, 1474, 2761, 1297, 1462, 2752, 
       1285, 1450, 2747, 1274, 1441, 2745, 1265, 1433, 2744, 1254, 2682, 1424,
        2736, 1244, 1413, 2727, 1234, 1404, 1780, 1782, 2833, 1781, 1225, 
       1394, 1751, 1838, 1892}], 
      Line3DBox[{1327, 1489, 2771, 1312, 1475, 2762, 1298, 1463, 2753, 1286, 
       1451, 2748, 1275, 1442, 2746, 1266, 2691, 1434, 1255, 2683, 1425, 2737,
        1245, 1414, 2728, 1235, 1405, 1725, 2828, 1753, 1752, 1818, 1868}], 
      Line3DBox[{1328, 1490, 2772, 1313, 1476, 2763, 1299, 1464, 2754, 1287, 
       1452, 2749, 1276, 1443, 1267, 2692, 1435, 1256, 2684, 1426, 2738, 1246,
        1415, 1800, 1763, 2729, 1801, 1236, 1790, 1789, 1830, 1894}], 
      Line3DBox[{1329, 1491, 2773, 1314, 1477, 2764, 1300, 1465, 2755, 1288, 
       1453, 1277, 2698, 1444, 1268, 2693, 1436, 1257, 2685, 1427, 2739, 1247,
        1416, 1666, 1535, 2730, 1819, 1833, 1895}], 
      Line3DBox[{1330, 1492, 2774, 1315, 1478, 2765, 1301, 1466, 2756, 1289, 
       2702, 1454, 1278, 2699, 1445, 1269, 2694, 1437, 1258, 2686, 1765, 1764,
        2831, 1766, 1786, 1824, 1787, 1875}], 
      Line3DBox[{1331, 1493, 2775, 1316, 1479, 1302, 2706, 1467, 1290, 2703, 
       1455, 1279, 2700, 1446, 1270, 2695, 1438, 1259, 2687, 1540, 1775, 1539,
        1776, 1897}], 
      Line3DBox[{1332, 1494, 1317, 2709, 1480, 1303, 2707, 1468, 1291, 2704, 
       1456, 1280, 2701, 1447, 1271, 1697, 2813, 1696, 1698, 2830, 1757, 1758,
        1667, 1898}], 
      Line3DBox[{1334, 1496, 2776, 1319, 1482, 2766, 1305, 1470, 2757, 1293, 
       1458, 2750, 1282, 1448, 2814, 1783, 1785, 1784, 1272, 1439, 2829, 1754,
        1900}], 
      Line3DBox[{1335, 1497, 2777, 1320, 1483, 2767, 1306, 1471, 2758, 1294, 
       1459, 2751, 1283, 1449, 2816, 1713, 1756, 1755, 1873}], 
      Line3DBox[{1336, 1498, 2778, 1321, 1484, 2768, 1307, 1472, 2759, 1295, 
       1460, 2832, 1777, 1771, 1795, 1284, 1794, 1793, 1902}], 
      Line3DBox[{1337, 1499, 2779, 1322, 1485, 2769, 1308, 1473, 2760, 1296, 
       1461, 1668, 1553, 1903}], 
      Line3DBox[{1338, 1500, 2780, 1323, 1486, 2770, 1309, 1773, 1772, 1774, 
       1788, 1829, 1876}], 
      Line3DBox[{1339, 1501, 2781, 1324, 1487, 1310, 1558, 1778, 2790, 1557, 
       1779, 1905}], 
      Line3DBox[{1564, 1563, 1562, 1325, 1560, 2791, 1559, 1665, 1759, 1760, 
       1906}], Line3DBox[{1565, 1523, 1340, 1157, 1526, 2785, 1354, 1186, 
       1821, 1864}], 
      Line3DBox[{1865, 2809, 1825, 1237, 1406, 2819, 1709, 1227, 1397, 2720, 
       1218, 1387, 2716, 1207, 1376, 2714, 1194, 1362, 2712, 1173, 1348, 
       1171}], Line3DBox[{1899, 1834, 1831, 1731, 1732, 1730, 1792, 2826, 
       1791, 1701, 1699, 2815, 1700, 1281, 1457, 2705, 1292, 1469, 2708, 1304,
        1481, 2710, 1318, 1495, 2711, 1333}]}, {}, {}}},
   VertexNormals->CompressedData["
1:eJzsvXk4Vt3/L04JIaKUZMiQaJK54t5LSoiUMiZDhspQiAwlGaLQYIiQeZ5l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    "]],
  Axes->True,
  AxesLabel->{
    FormBox[
     StyleBox["\"x\"", Bold, 20, StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox["\"y\"", Bold, 20, StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
     "\"\\!\\(\\*SubscriptBox[\\(S\\), \\(22\\)]\\)\"", Bold, 20, 
      StripOnInput -> False], TraditionalForm]},
  BoxRatios->{1, 1, 0.4},
  DisplayFunction->Identity,
  FaceGridsStyle->Automatic,
  ImageSize->{720., Automatic},
  Method->{"DefaultBoundaryStyle" -> Directive[
      GrayLevel[0.3]], "RotationControl" -> "Globe"},
  PlotRange->{{-20, 20}, {-20, 20}, {0., 0.06891876197971888}},
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02], 
    Scaled[0.02]},
  Ticks->{Automatic, Automatic, Automatic},
  ViewPoint->{1.3000000000000003`, -2.3999999999999995`, 2.},
  ViewVertical->{0., 0., 1.}]], "Output",
 CellChangeTimes->{{3.8567844846306067`*^9, 3.8567845118249483`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], "*", 
    SuperscriptBox[
     RowBox[{"Csch", "[", 
      FractionBox["x", 
       SqrtBox["2"]], "]"}], "2"]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"x", ",", " ", 
     RowBox[{"-", "20"}], ",", " ", 
     RowBox[{"+", "20"}]}], "}"}], ",", " ", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<x\>\"", ",", "Bold", ",", "20"}], "]"}], ",", " ", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(S\), \(33\)]\)\>\"", ",", " ", "Bold", ",", 
        " ", "20"}], "]"}]}], "}"}]}], ",", " ", 
   RowBox[{"PlotStyle", "\[Rule]", "Magenta"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8567845286140795`*^9, 3.8567845525446744`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[1, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
    LineBox[CompressedData["
1:eJwVVnc8198XtknIzt7bB58hFO/7VikzSbJVhChJSolkJmVkly0zoWySfI+Q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     "]], LineBox[CompressedData["
1:eJwVV3c8l28XtkKy9977a3yHJHru52QkIyuRFZERDTOUrETZm6JhJFHIzwpN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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     StyleBox["\"x\"", Bold, 20, StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
     "\"\\!\\(\\*SubscriptBox[\\(S\\), \\(33\\)]\\)\"", Bold, 20, 
      StripOnInput -> False], TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{855., Automatic},
  Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
  PlotRange->{{-20, 20}, {0., 0.03487095554364041}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.8567845543545017`*^9}]
}, Open  ]]
},
WindowSize->{1536, 781},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
FrontEndVersion->"10.0 for Microsoft Windows (64-bit) (July 1, 2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1159, 33, 61, "Input"],
Cell[1742, 57, 208282, 3418, 711, "Output"]
}, Open  ]],
Cell[210039, 3478, 92, 1, 31, InheritFromParent],
Cell[CellGroupData[{
Cell[210156, 3483, 1086, 31, 61, "Input"],
Cell[211245, 3516, 206826, 3395, 639, "Output"]
}, Open  ]],
Cell[418086, 6914, 94, 1, 31, InheritFromParent],
Cell[CellGroupData[{
Cell[418205, 6919, 982, 26, 70, "Input"],
Cell[419190, 6947, 15651, 270, 629, "Output"]
}, Open  ]],
Cell[434856, 7220, 94, 1, 31, InheritFromParent],
Cell[CellGroupData[{
Cell[434975, 7225, 1188, 34, 69, "Input"],
Cell[436166, 7261, 115830, 1906, 606, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[552033, 9172, 1139, 33, 69, "Input"],
Cell[553175, 9207, 121194, 1995, 569, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[674406, 11207, 818, 23, 61, "Input"],
Cell[675227, 11232, 24361, 414, 562, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

